Measuring the rotation period distribution of field M-dwarfs with Kepler

We have analysed 10 months of public data from the Kepler space mission to measure rotation periods of main-sequence stars with masses between 0.3 and 0.55 M_sun. To derive the rotational period we introduce the autocorrelation function and show that it is robust against phase and amplitude modulation and residual instrumental systematics. Of the 2483 stars examined, we detected rotation periods in 1570 (63.2%), representing an increase of a factor ~ 30 in the number of rotation period determination for field M-dwarfs. The periods range from 0.37-69.7 days, with amplitudes ranging from 1.0-140.8 mmags. The rotation period distribution is clearly bimodal, with peaks at ~ 19 and ~ 33 days, hinting at two distinct waves of star formation, a hypothesis that is supported by the fact that slower rotators tend to have larger proper motions. The two peaks of the rotation period distribution form two distinct sequences in period-temperature space, with the period decreasing with increasing temperature, reminiscent of the Vaughan-Preston gap. The period-mass distribution of our sample shows no evidence of a transition at the fully convective boundary. On the other hand, the slope of the upper envelope of the period-mass relation changes sign around 0.55 M_sun, below which period rises with decreasing mass.

==> anc/table2_periodic.txt <==

# Title: Measuring the Rotation Period Distribution of Field M-dwarfs with Kepler
# Authors: A. McQuillan, S. Aigrain and T. Mazeh
#
# Table 2. M-dwarfs with detected rotation periods.
#
# Plots of the ACFs, zoomed in sections of the ACFs, and Periodograms can be found, 
# labelled by KID, in the supplementary materials.
#
KID,Teff,logg,Mass,Period,Period_Err,Amplitude,Flag
1162635,3899,4.62,0.5037,15.509,0.064,10.7,NF
1430893,3956,4.41,0.5260,17.144,0.046,10.4,NF
1572802,3990,4.48,0.5394,0.368,0.000,74.8,PB
1721911,3833,4.58,0.4781,28.403,0.394,3.9,NF
1866535,3878,4.50,0.4955,25.052,0.136,4.0,NF
1866986,3832,4.52,0.4777,35.585,0.516,6.5,NF
1870952,3947,4.69,0.5225,24.428,0.081,7.1,NF
1873543,3702,4.52,0.4282,11.351,0.051,14.0,NF
1996399,3802,4.49,0.4661,27.034,0.106,6.3,NF
2142372,3801,4.72,0.4658,18.646,0.092,7.0,NF
2157356,3813,4.51,0.4704,12.924,0.101,11.7,NF
2162907,3924,4.61,0.5135,52.974,12.451,9.1,NF
2164791,0,-inf,0.0000,3.351,0.000,9.9,PB
2167693,3888,4.67,0.4994,17.328,0.080,5.5,NF
2285598,3951,4.49,0.5241,37.506,0.140,3.3,NF
2300039,3644,4.29,0.4066,1.716,0.000,12.6,PB
2301872,3968,4.42,0.5307,22.988,0.183,1.7,NF
2302851,3984,4.47,0.5371,12.178,0.025,11.6,NF
2302997,3939,4.47,0.5193,25.419,0.121,11.3,NF
2423549,3862,4.47,0.4893,40.091,10.625,7.6,NF
2441562,3806,4.46,0.4677,10.084,0.005,20.7,NF
2441891,3850,4.56,0.4846,15.775,0.107,6.8,NF
2443935,3940,4.67,0.5197,34.185,0.446,9.1,NF
2554730,3602,4.21,0.3911,46.017,16.905,16.1,NF
2556650,3853,4.73,0.4858,28.730,0.333,7.3,PL
2557350,3815,4.71,0.4711,18.799,0.074,8.5,NF
2570277,3836,4.65,0.4792,47.386,22.945,4.8,HM
2570846,3865,4.61,0.4904,10.922,0.010,35.8,NF
2574427,3972,4.57,0.5323,13.425,0.081,5.7,NF
2577743,3511,4.06,0.3583,31.754,0.254,15.3,NF
2581298,3868,4.59,0.4916,17.266,0.132,8.5,NF
2692704,3624,4.10,0.3992,14.804,0.136,27.2,NF
2692708,3531,4.05,0.3654,29.997,0.136,20.1,NF
2692772,3904,4.45,0.5056,27.933,0.136,5.9,NF
2695622,3870,4.39,0.4924,15.959,0.032,12.4,NF
2714000,3877,4.57,0.4951,27.156,0.045,8.0,NF
2718935,3898,4.48,0.5033,34.390,0.341,5.0,NF
2832398,3906,4.38,0.5064,14.978,0.040,10.8,NF
2832720,3703,4.45,0.4286,22.314,0.359,13.2,NF
2834564,3648,4.36,0.4080,21.598,0.348,15.5,NF
2834612,3870,4.31,0.4924,13.282,0.126,17.8,NF
2835393,3892,4.59,0.5009,14.957,0.010,14.4,NF
2836098,3996,4.40,0.5418,28.444,0.000,7.2,NF
2847357,3834,4.42,0.4784,32.408,0.079,7.9,HM
2859114,3690,4.28,0.4237,37.496,17.171,5.5,NF
2969839,3818,4.73,0.4723,17.992,0.126,10.1,HM
2971272,3844,4.67,0.4823,17.011,0.017,7.3,NF
2973500,3679,4.36,0.4196,19.678,0.025,9.2,NF
2986833,3847,4.53,0.4835,30.947,0.245,10.4,NF
2988458,3729,4.51,0.4383,17.348,0.086,9.5,NF
2992668,3726,4.52,0.4372,15.223,0.131,19.6,NF
2998208,3715,4.46,0.4331,22.579,0.183,10.6,NF
3099533,3672,4.40,0.4170,38.088,17.150,7.9,HM
3099900,3811,4.41,0.4696,18.125,0.023,12.7,NF
3102763,3662,4.58,0.4132,14.365,0.040,18.4,NF
3103752,3535,4.16,0.3668,4.720,0.015,27.8,PB
3109825,3832,4.38,0.4777,13.558,0.056,33.9,NF
3109945,3726,4.36,0.4372,45.628,13.114,7.1,NF
3115879,3965,4.63,0.5296,34.196,0.359,3.4,NF
3116544,3858,4.26,0.4877,42.768,20.029,2.6,NF
3120913,3908,4.57,0.5072,34.247,0.105,10.9,NF
3218308,3920,4.28,0.5119,39.253,11.614,3.0,NF
3218997,3677,4.57,0.4188,38.660,15.565,11.1,NF
3231403,3750,4.39,0.4463,34.359,0.297,6.6,NF
3232393,3963,4.53,0.5288,14.477,0.020,3.5,NF
3233853,3923,4.46,0.5131,29.465,0.569,5.2,NF
3235567,3700,4.65,0.4274,28.730,0.121,4.3,NF
3244968,3998,4.41,0.5426,18.584,0.029,7.2,NF
3246721,3901,4.43,0.5045,30.385,0.350,4.3,NF
3323808,3536,4.14,0.3672,31.928,0.262,4.6,HM
3327092,3713,4.52,0.4323,35.800,1.268,5.8,NF
3328254,3676,4.62,0.4184,32.132,0.429,4.91,NF
3344220,3907,4.48,0.5068,15.325,0.076,2.8,NF
3344747,3876,4.45,0.4947,28.587,0.061,9.4,NF
3425850,3887,4.65,0.4990,17.379,0.097,6.0,NF
3426367,3546,4.12,0.3708,33.951,0.849,6.9,PL
3426874,3886,4.51,0.4986,33.736,0.114,10.4,NF
3438817,3825,4.49,0.4750,37.659,17.038,4.3,NF
3442034,3724,4.51,0.4365,41.766,16.376,11.4,NF
3443137,3673,4.52,0.4173,36.740,15.666,5.8,NF
3444822,3678,4.47,0.4192,30.099,0.254,16.3,NF
3449953,3683,4.35,0.4211,40.561,18.088,16.0,NF
3454793,3641,4.35,0.4054,1.941,0.010,44.3,PB
3456560,3662,4.29,0.4132,30.364,0.136,5.4,NF
3457337,3921,4.54,0.5123,18.697,0.109,4.5,NF
3527308,3830,4.61,0.4769,29.159,0.121,9.4,NF
3528588,3809,4.50,0.4688,15.979,0.021,6.0,NF
3531176,3682,4.52,0.4207,22.354,0.217,7.1,NF
3532922,3615,4.24,0.3959,38.027,19.974,6.3,NF
3533437,3831,4.40,0.4773,30.691,0.332,13.8,NF
3539770,3839,4.26,0.4804,32.346,0.044,10.8,NF
3550668,3678,4.30,0.4192,46.813,18.882,16.8,NF
3554849,3823,4.46,0.4742,32.255,0.105,12.3,NF
3556011,3724,4.43,0.4365,23.601,0.501,5.4,NF
3558213,3740,4.44,0.4425,28.689,0.500,3.3,NF
3558789,3757,4.45,0.4490,33.103,1.093,6.8,NF
3626713,3963,4.55,0.5288,23.795,0.271,3.6,NF
3634308,3865,4.40,0.4904,12.924,0.111,15.1,NF
3634402,3553,4.16,0.3733,47.774,13.819,6.2,NF
3643000,3886,4.45,0.4986,18.605,0.023,4.9,NF
3648376,3657,4.25,0.4114,40.009,18.493,4.8,NF
3658853,3969,4.39,0.5311,11.044,0.020,18.4,NF
3659811,3711,4.48,0.4316,17.348,0.034,8.6,NF
3730371,3658,4.59,0.4117,43.013,14.896,7.22,NF
3733753,3821,4.58,0.4734,15.959,0.225,6.7,NF
3745742,3257,4.63,0.2720,18.676,0.069,5.0,NF
3748918,3822,4.68,0.4738,27.585,0.091,8.6,NF
3756034,3747,4.70,0.4452,40.397,19.091,5.3,NF
3757251,3815,4.64,0.4711,15.509,0.043,10.5,NF
3758197,3884,4.57,0.4978,22.426,0.156,5.0,NF
3760677,3820,4.60,0.4731,36.658,0.280,12.9,NF
3762903,3617,4.43,0.3966,43.830,15.448,7.7,NF
3763058,3928,4.61,0.5150,6.488,0.005,25.2,NF
3765134,3563,4.64,0.3769,43.156,19.930,8.6,NF
3830820,3902,4.40,0.5048,38.252,9.549,4.6,EB
3831534,3637,4.26,0.4040,37.036,0.044,7.6,NF
3831911,3953,4.41,0.5248,1.839,0.000,48.3,PB
3835071,3970,4.60,0.5315,38.068,9.837,5.85,NF
3836257,3942,4.65,0.5205,39.457,20.179,25.0,NF
3837507,3808,4.50,0.4684,29.322,0.030,5.7,NF
3838294,3678,4.45,0.4192,34.063,0.175,4.7,NF
3866232,3938,4.66,0.5189,16.735,0.289,4.2,NF
3934090,3905,4.21,0.5060,5.844,0.010,8.4,NF
3935499,3942,4.38,0.5205,5.211,0.000,46.2,NF
3935942,3695,4.51,0.4256,39.457,9.531,7.29,NF
3938241,3867,4.51,0.4912,16.766,0.052,7.9,NF
3940072,3523,4.14,0.3625,56.060,17.121,5.8,NF
3940372,3605,4.21,0.3922,19.330,0.049,22.3,NF
3941415,3893,4.40,0.5013,26.911,0.152,9.8,NF
3946894,3817,4.53,0.4719,39.784,9.692,9.0,NF
3955879,3839,4.62,0.4804,32.919,1.439,4.91,NF
3955891,3670,4.56,0.4162,33.695,0.271,8.5,NF
3957292,3851,4.56,0.4850,31.590,2.642,6.4,NF
3966704,3924,4.63,0.5135,31.437,0.114,7.1,NF
3969563,3913,4.58,0.5091,24.449,0.210,6.2,NF
3974567,4000,4.47,0.5434,26.073,0.303,12.0,NF
4036313,3691,4.38,0.4241,38.681,13.809,6.5,NF
4038439,3672,4.65,0.4170,28.546,0.424,7.7,NF
4043389,3713,4.38,0.4323,38.906,16.774,22.7,NF
4044678,3823,4.61,0.4742,26.625,12.369,8.1,NF
4049158,3881,4.67,0.4967,42.768,13.084,12.5,NF
4060965,3572,4.34,0.3802,38.722,16.138,4.6,NF
4068018,3931,4.69,0.5162,39.171,10.978,3.1,NF
4068727,3820,4.50,0.4731,31.856,0.236,14.1,NF
4078087,3946,4.51,0.5221,29.057,0.954,4.2,NF
4078175,3910,4.28,0.5080,22.201,0.176,5.0,NF
4139476,3915,4.51,0.5099,20.413,0.049,12.2,NF
4142890,3519,4.09,0.3611,18.962,0.049,20.9,NF
4142913,0,-inf,0.0000,38.804,14.600,9.1,NF
4148125,3919,4.50,0.5115,18.104,0.143,5.9,NF
4159885,3904,4.58,0.5056,33.143,0.367,4.23,NF
4164310,3690,4.39,0.4237,31.315,0.359,8.2,NF
4173626,3928,4.44,0.5150,25.522,0.182,11.7,NF
4175398,3853,4.34,0.4858,30.906,0.087,7.3,NF
4175707,3825,4.33,0.4750,0.409,0.005,37.3,PB
4179525,3827,4.43,0.4758,20.515,0.136,9.8,NF
4181240,3707,4.42,0.4301,31.131,0.481,4.7,NF
4181245,3653,4.58,0.4099,19.882,0.012,9.1,NF
4242514,3709,4.56,0.4308,31.785,0.157,7.7,NF
4242943,3925,4.43,0.5138,29.159,0.219,8.7,NF
4253385,3897,4.69,0.5029,36.740,0.280,6.5,NF
4254223,3957,4.62,0.5264,31.560,0.166,11.4,NF
4255219,3921,4.55,0.5123,18.482,0.023,6.5,NF
4265815,3686,4.49,0.4222,41.031,13.149,13.9,NF
4271485,3981,4.48,0.5359,31.212,0.122,6.2,NF
4275230,4000,4.48,0.5434,24.684,0.061,11.3,NF
4275254,3949,4.54,0.5233,15.223,0.032,16.3,NF
4275681,3734,4.49,0.4402,25.133,0.576,4.9,NF
4279048,3949,4.49,0.5233,35.452,0.297,5.1,NF
4280515,3982,4.44,0.5363,27.258,0.318,9.4,NF
4280967,3902,4.51,0.5048,28.689,0.227,11.7,NF
4281425,3902,4.60,0.5048,15.877,0.129,5.8,NF
4283417,3993,4.52,0.5406,13.874,0.131,7.8,NF
4349469,3678,4.55,0.4192,29.261,0.258,7.8,NF
4349785,3832,4.52,0.4777,25.501,0.106,3.9,NF
4355120,3679,4.44,0.4196,42.298,17.639,6.1,NF
4355503,3658,4.70,0.4117,5.456,0.005,29.7,NF
4356597,3952,4.47,0.5244,26.359,0.333,8.9,NF
4357520,3814,4.70,0.4707,16.470,0.043,14.0,NF
4367215,3972,4.58,0.5323,25.869,0.121,4.3,NF
4370853,3935,4.57,0.5178,33.920,0.052,4.9,NF
4370970,3649,4.25,0.4084,36.454,0.254,4.2,NF
4378621,3712,4.69,0.4319,17.696,0.029,11.9,NF
4381324,3674,4.54,0.4177,19.044,0.210,4.4,NF
4381741,3886,4.30,0.4986,35.187,9.386,5.6,NF
4383248,3846,4.59,0.4831,22.252,0.068,12.9,NF
4386137,3686,4.61,0.4222,39.662,7.754,6.8,NF
4386313,3927,4.57,0.5146,16.858,0.021,8.8,NF
4387448,3920,4.63,0.5119,20.250,0.346,4.4,NF
4443489,3973,4.36,0.5327,14.191,0.177,4.8,NF
4458155,3676,4.54,0.4184,16.694,0.032,13.2,NF
4470937,0,-inf,0.0000,67.441,19.561,1.0,NF
4471741,3969,4.91,0.5311,40.254,10.418,4.7,NF
4471819,3968,4.62,0.5307,15.060,0.015,8.3,NF
4474292,3949,4.66,0.5233,17.174,0.023,4.9,NF
4482203,3837,4.59,0.4796,19.371,0.495,5.07,NF
4483841,3666,4.36,0.4147,34.104,0.219,15.0,NF
4489051,3713,4.54,0.4323,33.675,0.184,11.4,NF
4489414,3723,4.41,0.4361,35.963,0.087,5.3,HM
4540508,3860,4.51,0.4885,21.813,0.041,7.3,NF
4543237,3932,4.76,0.5166,40.561,10.467,2.75,NF
4546642,3982,4.57,0.5363,17.553,0.092,4.9,NF
4551429,3684,4.35,0.4214,35.238,0.227,5.8,NF
4554367,3984,4.36,0.5371,16.429,0.043,8.5,NF
4562228,3960,4.34,0.5276,19.330,0.012,8.6,NF
4569115,3812,4.63,0.4700,18.758,0.136,5.9,NF
4571091,3599,4.65,0.3900,19.463,0.569,3.4,NF
4581344,3968,4.53,0.5307,18.717,0.069,7.4,NF
4633585,3892,4.53,0.5009,35.902,12.265,4.23,NF
4639615,3868,4.56,0.4916,27.749,0.394,5.0,NF
4641097,3696,4.41,0.4259,28.035,0.606,8.5,NF
4645733,3858,4.62,0.4877,15.754,0.021,16.5,NF
4647381,3999,4.55,0.5430,30.313,0.315,4.8,NF
4648234,3827,4.74,0.4758,15.857,0.075,4.3,NF
4651273,3997,4.61,0.5422,16.745,0.092,11.3,NF
4655612,3934,4.75,0.5174,41.562,10.943,5.57,NF
4660255,3997,4.58,0.5422,1.206,0.000,44.8,PB
4662431,3656,4.60,0.4110,14.528,0.051,38.2,NF
4669176,3680,4.55,0.4199,37.271,10.658,6.2,NF
4669977,3661,4.31,0.4129,22.457,0.088,10.6,NF
4672900,3679,4.42,0.4196,39.539,18.362,5.5,NF
4725531,3937,4.57,0.5186,26.196,0.182,5.4,NF
4725681,3905,4.59,0.5060,15.407,0.021,28.1,PL
4726192,3908,4.51,0.5072,13.721,0.040,34.0,NF
4729962,3803,4.50,0.4665,23.243,0.115,7.4,NF
4731525,3555,4.15,0.3740,44.750,17.858,8.7,NF
4735754,3751,4.56,0.4467,20.515,0.049,7.6,NF
4736554,3972,4.57,0.5323,30.150,0.114,18.4,NF
4739885,3970,4.62,0.5315,32.857,0.271,17.9,NF
4741455,3898,4.45,0.5033,5.027,0.000,42.1,NF
4743351,3944,4.55,0.5213,13.609,0.010,12.8,NF
4751044,3899,4.67,0.5037,18.748,0.052,9.4,NF
4754115,3949,4.62,0.5233,28.198,9.937,10.2,NF
4758595,3519,4.41,0.3611,19.678,0.210,9.0,NF
4758926,3900,4.63,0.5041,19.637,0.037,3.8,NF
4758956,3706,4.41,0.4297,41.358,19.250,5.6,NF
4761031,3935,4.63,0.5178,25.828,0.197,5.1,NF
4764652,3676,4.39,0.4184,31.723,0.402,5.5,NF
4768453,3933,4.58,0.5170,20.495,0.049,10.2,NF
4770707,3682,4.36,0.4207,43.605,17.018,10.4,NF
4773065,3859,4.56,0.4881,36.586,0.289,6.9,NF
4818821,3980,4.60,0.5355,34.094,1.216,4.1,NF
4824868,3983,4.47,0.5367,22.273,0.149,9.2,NF
4827161,3673,4.17,0.4173,20.863,0.025,22.7,NF
4831331,3665,4.51,0.4143,20.883,0.025,7.1,NF
4833367,3943,4.51,0.5209,14.201,0.035,6.2,NF
4844987,3716,4.24,0.4334,22.549,0.305,4.9,NF
4850610,3874,4.41,0.4939,18.482,0.034,5.8,NF
4902806,3676,4.36,0.4184,36.658,18.923,8.3,NF
4904647,3512,4.03,0.3586,40.683,19.777,7.6,NF
4908089,3897,4.46,0.5029,24.990,0.657,3.2,NF
4913852,3785,4.36,0.4596,34.829,0.079,15.4,PL
4918333,3718,4.57,0.4342,19.759,0.025,7.9,NF
4921143,3507,4.02,0.3568,42.032,10.634,4.2,NF
4929016,3973,4.49,0.5327,11.954,0.030,43.5,NF
4931385,4000,4.42,0.5434,17.900,5.127,32.7,NF
4946028,3999,4.42,0.5430,38.579,9.652,3.1,NF
4951915,3865,4.61,0.4904,22.017,0.529,3.4,NF
4953358,3843,4.61,0.4819,0.654,0.000,37.9,PB
4991026,3801,4.48,0.4658,29.465,0.332,6.5,NF
4991533,3987,4.56,0.5382,18.186,0.086,5.8,NF
4994641,3905,4.61,0.5060,22.753,0.289,4.0,NF
4995581,3682,4.44,0.4207,42.502,12.299,7.8,NF
5005406,3802,4.38,0.4661,31.458,0.131,14.5,NF
5015405,3897,4.51,0.5029,31.304,0.166,11.4,NF
5016904,3660,4.38,0.4125,24.153,0.318,12.3,NF
5027715,3668,4.35,0.4155,42.400,16.991,6.9,NF
5041192,3693,4.55,0.4248,10.789,0.010,18.8,NF
5077889,3735,4.45,0.4406,48.234,22.319,7.0,NF
5080636,3673,4.51,0.4173,35.248,0.464,12.1,PL
5083480,3912,4.85,0.5088,39.457,18.699,12.7,NF
5087108,3861,4.33,0.4889,28.015,0.758,3.2,NF
5087223,3999,4.50,0.5430,32.244,0.087,4.2,NF
5096204,3978,4.28,0.5347,14.774,0.025,5.1,NF
5096924,3904,4.45,0.5056,27.258,0.121,9.4,NF
5108451,3650,4.50,0.4088,45.158,12.091,4.79,NF
5108769,3730,4.54,0.4387,31.294,1.697,5.0,NF
5110832,3660,4.27,0.4125,25.052,0.712,7.8,NF
5112157,3965,4.55,0.5296,26.666,0.106,12.9,NF
5123682,3865,4.67,0.4904,21.782,0.099,4.2,NF
5124372,3944,4.54,0.5213,36.403,0.131,13.7,NF
5124735,3897,4.47,0.5029,17.624,0.126,6.2,NF
5164701,3832,4.46,0.4777,30.140,0.236,9.9,NF
5165872,3829,4.43,0.4765,17.604,0.046,13.0,NF
5177193,3937,4.48,0.5186,27.218,0.061,16.1,NF
5182822,3955,4.36,0.5256,15.489,0.064,10.1,NF
5184740,3863,4.62,0.4897,44.688,16.129,9.9,NF
5193112,3730,4.33,0.4387,21.271,0.062,8.6,NF
5196068,3982,4.41,0.5363,20.720,0.953,1.3,NF
5200198,3582,4.44,0.3838,53.311,27.901,9.5,NF
5200500,3914,4.60,0.5095,19.351,0.049,10.3,NF
5201711,3848,4.56,0.4839,37.516,14.690,2.9,NF
5202421,3982,4.50,0.5363,23.397,0.136,6.7,NF
5206997,0,-inf,0.0000,24.929,0.095,5.7,NF
5207289,3736,4.67,0.4410,18.707,0.029,14.7,NF
5210507,3921,4.40,0.5123,8.827,4.309,34.8,NF
5211564,3719,4.49,0.4346,32.357,0.534,13.6,NF
5254309,3966,4.43,0.5300,15.009,0.030,12.8,NF
5266549,3855,4.57,0.4866,15.223,0.021,10.1,NF
5268680,3660,4.47,0.4125,39.989,19.291,10.5,NF
5268904,3661,4.27,0.4129,4.373,0.000,9.5,NF
5284217,3921,4.51,0.5123,21.047,0.062,3.5,NF
5285707,3676,4.38,0.4184,21.813,0.020,18.6,NF
5286398,3940,4.46,0.5197,29.711,0.131,17.0,NF
5288534,3956,4.39,0.5260,3.862,0.000,87.8,PB
5300023,3839,4.54,0.4804,36.086,0.149,6.6,NF
5341795,3818,4.59,0.4723,18.625,0.040,6.9,NF
5342009,3846,4.69,0.4831,26.176,0.121,4.2,NF
5344559,3662,4.35,0.4132,34.124,0.831,10.5,NF
5351320,3595,4.12,0.3885,1.819,0.010,9.7,PB
5353137,3616,4.63,0.3962,19.310,0.025,9.4,NF
5353938,3961,4.62,0.5280,31.355,0.525,3.1,NF
5357504,3959,4.46,0.5272,20.740,0.394,1.8,NF
5359490,3958,4.52,0.5268,30.099,0.122,4.3,NF
5360976,3918,4.45,0.5111,15.427,0.021,4.6,NF
5364071,3974,4.53,0.5331,18.595,0.709,5.8,PL
5377130,3963,4.54,0.5288,18.584,0.137,5.3,NF
5384713,3690,4.33,0.4237,20.393,0.012,16.1,NF
5386327,3843,4.66,0.4819,19.065,0.408,7.5,NF
5397064,3815,4.60,0.4711,42.686,12.568,7.5,NF
5397422,3967,4.38,0.5304,9.308,0.045,17.4,NF
5427241,3932,4.65,0.5166,18.983,0.062,13.0,NF
5428088,3821,4.28,0.4734,11.627,0.182,26.9,NF
5428199,3802,4.49,0.4661,21.884,0.106,2.5,NF
5429117,3947,4.67,0.5225,1.676,0.872,4.82,PB
5435923,3649,4.34,0.4084,29.629,0.656,10.8,NF
5437354,3875,4.57,0.4943,16.531,0.257,4.4,NF
5437459,3965,4.40,0.5296,13.251,0.020,23.4,NF
5445367,3736,4.39,0.4410,20.597,0.037,7.2,NF
5459288,3962,4.52,0.5284,32.888,0.726,5.4,NF
5459593,3755,4.48,0.4482,26.237,0.591,5.0,NF
5461756,3861,4.61,0.4889,13.282,0.020,11.0,NF
5471468,3832,4.44,0.4777,18.206,0.126,10.0,NF
5472185,3818,4.45,0.4723,34.094,0.166,12.8,NF
5513769,3813,4.57,0.4704,22.692,0.088,4.1,NF
5515000,3719,4.62,0.4346,20.331,0.049,7.3,NF
5516027,3852,4.47,0.4854,15.550,0.011,11.3,NF
5516671,3818,4.40,0.4723,2.544,0.005,60.4,PB
5526021,3901,4.62,0.5045,26.298,0.167,4.9,NF
5527289,3939,4.59,0.5193,32.387,0.796,5.1,NF
5531953,3741,4.57,0.4429,24.204,0.068,9.7,PL
5543652,3932,4.65,0.5166,27.258,0.303,4.2,NF
5562069,3620,4.24,0.3977,47.590,15.666,5.5,NF
5567165,3733,4.38,0.4399,35.442,0.297,4.7,NF
5596422,3852,4.45,0.4854,36.014,0.306,3.9,NF
5597604,3740,4.53,0.4425,34.666,14.485,3.5,NF
5599675,3999,4.46,0.5430,13.180,0.111,13.1,NF
5601258,3845,4.47,0.4827,17.747,0.034,11.5,PL
5602310,3519,4.06,0.3611,49.715,23.845,5.4,NF
5603484,3509,4.05,0.3575,38.129,10.033,10.9,NF
5607395,3975,4.47,0.5335,6.069,0.005,37.4,NF
5608021,3677,4.60,0.4188,37.945,18.311,12.3,NF
5611092,3951,4.54,0.5241,14.436,0.071,3.8,NF
5616280,3870,4.56,0.4924,17.696,0.241,4.3,NF
5620587,3952,4.63,0.5244,23.100,0.061,3.3,NF
5621528,3717,4.57,0.4338,15.979,0.011,21.0,NF
5632313,3927,4.45,0.5146,18.646,0.052,6.0,NF
5636734,3852,4.37,0.4854,41.174,12.619,5.6,NF
5682522,3872,4.47,0.4932,16.633,0.032,5.3,NF
5685704,3957,4.51,0.5264,0.511,0.000,126.7,PB
5693289,3739,4.56,0.4421,27.340,0.076,5.1,NF
5695850,3962,4.54,0.5284,17.226,0.057,5.2,NF
5699934,3988,4.34,0.5386,27.504,0.121,9.2,NF
5709193,3940,4.52,0.5197,13.507,0.177,9.6,NF
5709283,3846,4.37,0.4831,28.607,0.136,9.2,NF
5717765,3656,4.51,0.4110,47.784,22.866,12.4,NF
5738138,3842,4.58,0.4815,41.746,16.995,5.0,NF
5739251,3813,4.65,0.4704,9.287,0.071,23.8,NF
5785926,3852,4.55,0.4854,36.321,0.297,5.8,NF
5791720,3533,4.13,0.3661,0.766,0.005,31.0,PB
5794240,3948,4.54,0.5229,15.816,0.021,26.0,PL
5803144,3900,4.42,0.5041,17.655,0.040,8.8,NF
5812016,3825,4.53,0.4750,40.602,12.100,8.1,NF
5818042,3690,4.51,0.4237,20.842,0.087,8.2,NF
5853070,3602,4.57,0.3911,42.849,24.179,7.6,NF
5855808,3731,4.50,0.4391,16.378,7.718,4.5,NF
5855851,3504,4.01,0.3558,33.787,0.061,10.3,NF
5856480,3740,4.37,0.4425,33.777,0.149,13.0,NF
5858361,3636,4.29,0.4036,22.589,0.481,12.7,NF
5859365,3808,4.63,0.4684,9.512,0.015,15.2,NF
5867742,3690,4.51,0.4237,33.378,0.866,6.2,NF
5869314,3943,4.54,0.5209,16.490,0.043,5.4,NF
5873644,3794,4.58,0.4631,17.083,0.132,5.2,NF
5879323,3742,4.48,0.4433,20.311,0.643,3.3,NF
5880374,3934,4.46,0.5174,17.481,0.132,3.7,NF
5887519,3972,4.55,0.5323,35.064,0.332,9.4,NF
5894341,3596,4.30,0.3889,29.179,0.106,14.4,NF
5895919,3813,4.69,0.4704,18.901,0.062,2.9,NF
5900600,3950,4.56,0.5237,14.017,0.025,5.7,NF
5904275,3608,4.36,0.3933,28.975,0.577,10.8,NF
5905382,3751,4.47,0.4467,32.612,0.219,9.1,NF
5937213,3811,4.42,0.4696,20.720,0.025,6.5,NF
5937264,3930,4.50,0.5158,15.427,0.101,4.6,NF
5938531,3874,4.65,0.4939,14.835,0.020,13.4,NF
5939661,3838,4.54,0.4800,27.402,12.496,5.1,NF
5941354,3938,4.55,0.5189,35.800,1.443,6.7,NF
5942891,3934,4.54,0.5174,9.706,0.010,42.8,NF
5950024,3921,4.55,0.5123,14.120,0.020,7.3,NF
5950533,3654,4.36,0.4103,21.047,0.173,8.3,NF
5950611,3813,4.38,0.4704,17.083,0.046,8.1,NF
5950779,3675,4.45,0.4181,37.087,17.351,5.8,NF
5954552,3929,4.59,0.5154,14.937,0.015,15.0,NF
5956142,3965,4.50,0.5296,18.441,0.017,4.6,NF
5956957,3964,4.54,0.5292,14.906,0.056,10.8,NF
5962956,3695,4.20,0.4256,1.400,0.005,58.6,PB
5966302,3840,4.47,0.4808,16.122,0.107,4.0,NF
5966921,3831,4.29,0.4773,5.149,0.000,140.8,PB
5977899,3804,4.51,0.4669,33.716,0.857,8.3,NF
5977935,3811,4.60,0.4696,17.553,0.092,7.5,NF
6019923,3743,4.43,0.4436,39.621,18.475,5.6,NF
6020256,3842,4.59,0.4815,20.209,0.148,5.7,NF
6021570,3970,4.53,0.5315,15.918,0.021,9.7,NF
6032373,3963,4.56,0.5288,24.193,0.149,5.8,NF
6032666,3807,4.54,0.4681,31.999,0.096,9.1,NF
6032907,3938,4.50,0.5189,22.027,10.692,7.5,NF
6034587,3689,4.51,0.4233,30.937,14.319,5.2,NF
6036286,3632,4.35,0.4021,52.484,25.351,13.9,NF
6038882,3971,4.39,0.5319,9.164,0.015,32.5,NF
6044117,3808,4.49,0.4684,17.736,0.034,11.1,NF
6049470,0,-inf,0.0000,25.399,0.106,6.3,NF
6072268,3920,4.42,0.5119,25.869,0.515,6.8,NF
6099785,3678,4.33,0.4192,40.867,19.820,9.4,NF
6102338,3624,4.19,0.3992,5.262,0.045,21.0,NF
6104287,3949,4.45,0.5233,15.795,0.043,9.8,NF
6105433,3874,4.50,0.4939,18.094,0.103,4.6,NF
6106282,3912,4.41,0.5088,17.542,0.040,7.6,NF
6117713,3979,4.42,0.5351,38.742,11.370,4.2,NF
6117832,3961,4.53,0.5280,0.613,0.000,75.1,PB
6119211,3863,4.56,0.4897,26.584,0.197,5.8,NF
6125019,3827,4.57,0.4758,31.458,0.385,4.3,NF
6129451,3728,4.20,0.4380,3.290,0.000,87.0,PB
6145790,3834,4.54,0.4784,34.809,0.236,7.1,NF
6147224,3903,4.57,0.5052,15.468,0.086,8.2,NF
6151139,3851,4.39,0.4850,16.776,0.080,8.6,NF
6181526,3631,4.16,0.4018,48.397,13.965,4.8,NF
6183511,3566,4.18,0.3780,28.995,0.833,5.4,PL
6183859,3669,4.50,0.4158,29.997,0.212,32.2,NF
6183971,3935,4.50,0.5178,26.216,0.242,8.6,NF
6184059,3865,4.57,0.4904,15.693,0.075,5.9,NF
6185976,3874,4.54,0.4939,35.606,1.260,3.2,NF
6187942,3691,4.29,0.4241,39.417,11.374,13.2,NF
6192309,3658,4.65,0.4117,21.598,0.068,15.0,NF
6212599,3719,4.60,0.4346,29.608,0.030,6.5,NF
6224062,3830,4.49,0.4769,8.541,0.005,29.0,NF
6224166,3684,4.38,0.4214,33.460,0.367,6.0,NF
6267461,3968,4.53,0.5307,14.620,0.025,7.5,NF
6272732,3935,4.35,0.5178,28.832,0.045,9.5,NF
6276708,3993,4.38,0.5406,24.408,0.142,10.6,NF
6280503,3836,4.45,0.4792,15.346,0.182,4.7,NF
6290811,3689,4.55,0.4233,2.820,0.000,19.9,PB
6307686,3989,4.40,0.5390,13.343,0.020,10.1,NF
6310107,3653,4.41,0.4099,43.544,18.584,11.0,NF
6310128,3903,4.42,0.5052,27.136,0.303,3.3,NF
6310265,3730,4.40,0.4387,4.475,0.000,36.6,PB
6344749,3968,4.60,0.5307,33.154,0.009,14.1,NF
6345048,3736,4.71,0.4410,22.487,0.081,3.4,NF
6345835,0,-inf,0.0000,32.418,0.446,2.6,NF
6347434,3910,4.52,0.5080,15.397,0.108,5.6,NF
6347864,3915,4.35,0.5099,24.949,0.656,3.2,NF
6352355,3849,4.50,0.4842,28.668,0.045,5.2,NF
6356144,3863,4.34,0.4897,5.354,0.000,47.0,PB
6358735,3677,4.56,0.4188,32.224,0.087,4.8,NF
6362190,3842,4.42,0.4815,20.188,0.049,6.0,NF
6363233,3889,4.45,0.4998,15.816,0.064,4.5,NF
6363613,3876,4.59,0.4947,23.601,0.061,7.5,NF
6366330,3820,4.64,0.4731,16.705,0.286,8.8,NF
6368045,3978,4.44,0.5347,42.911,22.268,2.23,NF
6371100,3903,4.45,0.5052,29.905,0.035,16.7,NF
6382217,3952,4.46,0.5244,33.409,0.332,17.5,PL
6385060,3808,4.39,0.4684,38.293,13.858,6.7,NF
6385586,3829,4.34,0.4765,30.385,0.166,6.8,NF
6388229,3922,4.58,0.5127,33.879,0.149,5.4,NF
6420895,3905,4.58,0.5060,28.668,0.045,7.7,NF
6423086,3893,4.56,0.5013,26.176,0.061,9.3,NF
6423563,3997,4.51,0.5422,35.258,0.192,6.5,NF
6424516,3640,4.58,0.4051,32.633,0.157,9.4,NF
6425928,3947,4.49,0.5225,2.973,0.025,43.6,PB
6425989,3804,4.63,0.4669,16.163,0.193,11.2,NF
6432245,3978,4.49,0.5347,15.673,6.862,1.5,NF
6435936,3743,4.69,0.4436,20.209,0.025,21.0,PL
6436291,3515,4.04,0.3597,47.406,12.277,10.6,NF
6438389,3568,4.16,0.3787,43.248,19.823,3.8,NF
6452389,3817,4.58,0.4719,19.555,0.012,6.9,NF
6464396,3934,4.53,0.5174,13.159,0.005,23.8,NF
6469920,3811,4.60,0.4696,16.991,0.229,9.9,NF
6497141,3975,4.52,0.5335,22.937,0.054,11.6,NF
6497146,3822,4.44,0.4738,37.026,14.223,8.9,NF
6502294,3816,4.48,0.4715,33.460,0.192,7.8,NF
6502475,3932,4.49,0.5166,14.171,0.035,6.9,NF
6503104,3662,4.29,0.4132,29.404,0.879,10.4,NF
6504214,3833,4.45,0.4781,22.119,0.102,4.6,NF
6504736,3659,4.22,0.4121,37.496,17.165,7.2,NF
6508734,3779,4.56,0.4573,36.505,0.280,13.7,NF
6526930,3923,4.42,0.5131,29.322,0.212,10.9,NF
6541829,3906,4.41,0.5064,26.789,0.472,3.2,NF
6543547,3929,4.51,0.5154,16.756,0.096,5.1,NF
6545415,3839,4.49,0.4804,5.497,0.030,26.9,NF
6548898,3665,4.29,0.4143,21.864,9.971,13.4,NF
6579884,3869,4.50,0.4920,34.911,0.367,3.5,NF
6583177,3818,4.58,0.4723,19.555,0.111,4.3,NF
6584500,3714,4.65,0.4327,34.512,0.446,5.5,NF
6585067,3726,4.43,0.4372,19.392,0.012,14.3,NF
6592335,3732,4.40,0.4395,44.607,20.511,6.62,NF
6600771,3908,4.51,0.5072,13.067,0.096,23.5,NF
6605595,3516,4.04,0.3600,52.658,15.503,8.2,NF
6607612,3914,4.38,0.5095,18.217,0.017,13.7,NF
6609906,3805,4.53,0.4673,18.523,0.103,6.3,NF
6610837,3640,4.26,0.4051,18.053,0.069,17.3,NF
6611875,3546,4.11,0.3708,25.093,0.212,11.8,NF
6620003,3955,4.44,0.5256,3.433,0.000,3.3,EB
6631015,3918,4.32,0.5111,15.693,0.193,12.9,NF
6666233,3932,4.45,0.5166,24.490,7.547,7.1,PL
6668646,3731,4.53,0.4391,6.151,0.000,38.4,PB
6671587,3816,4.56,0.4715,20.005,0.025,7.0,NF
6674908,3869,4.53,0.4920,10.033,0.025,44.6,NF
6678515,3959,4.49,0.5272,16.633,0.043,5.0,NF
6690942,3901,4.54,0.5045,18.166,0.262,5.3,NF
6696016,3639,4.66,0.4047,21.128,0.136,7.5,NF
6700873,3921,4.48,0.5123,33.246,0.726,6.2,NF
6704617,3844,4.59,0.4823,16.653,0.214,15.0,NF
6705695,3861,4.50,0.4889,20.454,0.247,4.5,NF
6715960,3652,4.32,0.4095,0.920,0.000,1.7,PB
6718482,3977,4.70,0.5343,2.922,0.010,2.5,PB
6720765,3706,4.33,0.4297,38.947,19.623,7.0,NF
6758299,3950,4.54,0.5237,16.163,0.032,10.3,NF
6763067,3846,4.62,0.4831,2.983,0.000,26.4,PB
6766663,3903,4.50,0.5052,10.462,0.182,12.5,NF
6767424,3747,4.62,0.4452,31.039,0.087,5.5,NF
6768036,3673,4.62,0.4173,44.770,17.130,5.0,NF
6775103,3790,4.90,0.4615,21.088,0.062,8.7,NF
6775689,3919,4.38,0.5115,30.324,0.184,11.6,NF
6776936,3853,4.52,0.4858,23.141,0.285,5.3,NF
6782860,3550,4.20,0.3722,37.179,0.455,6.4,NF
6783369,3677,4.30,0.4188,31.795,0.665,7.4,NF
6790075,3562,4.28,0.3766,51.810,16.352,10.6,NF
6792288,3810,4.48,0.4692,35.616,0.052,9.9,NF
6803555,3696,4.60,0.4259,20.842,0.012,10.6,NF
6838434,3906,4.45,0.5064,19.065,0.012,13.1,NF
6843766,3810,4.48,0.4692,18.298,0.063,6.4,NF
6846346,3874,4.49,0.4939,33.215,0.131,4.7,NF
6846570,3913,4.46,0.5091,4.138,0.005,46.9,PB
6863158,3927,4.39,0.5146,34.502,0.175,8.7,NF
6863726,3671,4.37,0.4166,21.782,0.210,4.2,NF
6864891,3900,4.58,0.5041,28.628,0.773,12.8,NF
6866518,3950,4.49,0.5237,31.815,0.280,8.4,NF
6871390,3920,4.62,0.5119,0.654,0.000,40.0,PB
6871896,3969,4.54,0.5311,14.293,0.101,25.0,NF
6878738,3625,4.66,0.3995,16.572,0.429,10.1,NF
6881138,3986,4.41,0.5378,21.190,0.099,3.3,NF
6888521,3618,4.13,0.3970,47.508,18.672,6.1,NF
6921817,3737,4.66,0.4414,20.250,0.025,11.5,NF
6921821,3607,4.23,0.3929,36.699,0.875,6.3,NF
6922183,3924,4.42,0.5135,26.278,0.030,8.9,NF
6923995,3893,4.47,0.5013,16.429,0.121,8.7,NF
6927938,3929,4.51,0.5154,22.242,0.088,5.4,NF
6937405,3846,4.63,0.4831,43.217,17.670,3.8,NF
6940654,3637,4.64,0.4040,42.236,11.918,7.5,NF
6945041,3820,4.62,0.4731,41.419,16.620,9.0,NF
6949326,3942,4.37,0.5205,15.039,0.030,6.0,NF
6949412,3848,4.44,0.4839,1.635,0.000,24.3,PB
6950440,3674,4.56,0.4177,20.250,0.025,8.1,NF
6955274,3863,4.60,0.4897,29.435,0.131,3.8,NF
7018323,3830,4.63,0.4769,6.314,0.000,27.2,NF
7020381,3940,4.52,0.5197,15.427,0.021,17.1,NF
7022432,3542,4.17,0.3693,49.398,17.705,15.7,NF
7022598,3823,4.48,0.4742,19.412,0.025,9.7,NF
7025006,3535,4.10,0.3668,55.886,28.755,9.9,NF
7031430,3643,4.32,0.4062,21.762,0.122,12.2,NF
7033830,3613,4.16,0.3951,4.005,0.000,116.1,PB
7035373,3911,4.64,0.5084,40.316,11.864,7.7,NF
7038372,3882,4.51,0.4971,17.563,0.017,13.6,NF
7046921,3957,4.52,0.5264,30.814,0.149,18.9,NF
7047750,3959,4.53,0.5272,23.131,0.095,3.7,NF
7049465,4033,4.50,0.5565,34.512,0.210,3.7,NF
7049521,3974,4.39,0.5331,37.353,18.685,5.4,NF
7091649,3896,4.42,0.5025,26.502,0.061,2.2,NF
7091787,3936,4.56,0.5182,14.150,0.035,5.2,NF
7093688,3741,4.46,0.4429,40.888,20.758,10.9,NF
7093721,3830,4.59,0.4769,18.922,0.012,10.4,NF
7105834,3503,4.01,0.3554,60.034,21.775,16.7,NF
7106306,3975,4.36,0.5335,14.232,0.010,11.0,NF
7106807,0,-inf,0.0000,48.469,16.582,7.5,NF
7108212,3931,4.53,0.5162,17.144,0.985,2.7,NF
7110077,3738,4.40,0.4417,22.150,0.000,6.5,NF
7117293,3621,4.19,0.3981,2.718,0.000,43.6,PB
7117506,3902,4.39,0.5048,22.589,0.346,2.92,NF
7118061,3909,4.51,0.5076,39.560,10.866,2.6,NF
7131359,3882,4.54,0.4971,40.806,20.488,2.5,NF
7137132,3909,4.74,0.5076,22.446,0.061,5.0,NF
7174385,3901,4.57,0.5045,14.487,0.020,7.8,NF
7177589,3866,4.38,0.4908,34.226,0.184,10.7,NF
7184587,3960,4.30,0.5276,35.432,0.350,6.9,NF
7184868,3727,4.59,0.4376,28.832,0.136,3.8,NF
7190458,3920,4.53,0.5119,51.278,13.008,4.4,NF
7190459,3808,4.56,0.4684,6.815,0.015,8.3,NF
7191311,3746,4.63,0.4448,3.801,0.000,30.1,PB
7202953,3824,4.36,0.4746,28.852,0.182,5.8,NF
7212779,3955,4.28,0.5256,24.868,0.045,6.7,NF
7214801,3804,4.43,0.4669,35.902,0.105,6.2,NF
7214825,3865,4.45,0.4904,15.836,0.054,4.9,NF
7215890,3799,4.40,0.4650,18.002,0.029,7.4,NF
7219652,3817,4.52,0.4719,27.258,0.121,9.9,NF
7255000,3674,4.48,0.4177,34.206,16.299,5.2,NF
7255169,3912,4.63,0.5088,38.865,10.171,8.4,NF
7259996,3906,4.59,0.5064,25.542,2.900,5.3,NF
7264900,3657,4.25,0.4114,48.274,20.643,13.9,NF
7268738,3875,4.55,0.4943,16.756,0.080,5.0,NF
7269729,3867,4.58,0.4912,17.839,0.029,12.3,NF
7272220,3884,4.64,0.4978,17.655,0.034,14.9,NF
7282705,3867,4.54,0.4912,14.549,0.037,7.2,NF
7283365,3829,4.70,0.4765,18.615,0.097,7.1,NF
7285617,3998,4.55,0.5426,13.721,0.025,7.0,NF
7289257,3538,4.12,0.3679,47.866,21.526,4.5,NF
7289416,3560,4.15,0.3758,68.759,15.834,7.1,NF
7294746,3935,4.47,0.5178,18.411,0.011,17.5,NF
7300322,3734,4.49,0.4402,32.837,0.297,10.1,NF
7335104,3963,4.63,0.5288,43.095,20.295,6.1,NF
7335603,3840,4.45,0.4808,15.070,0.157,5.9,NF
7335857,3936,4.55,0.5182,18.482,0.040,6.9,NF
7337164,3999,4.52,0.5430,15.080,0.035,5.3,NF
7338033,3834,4.57,0.4784,40.990,12.180,4.5,NF
7347932,3847,4.60,0.4835,41.399,10.668,7.1,NF
7350067,3537,4.14,0.3676,3.515,0.000,45.4,PB
7367141,3866,4.50,0.4908,19.535,0.074,6.4,NF
7367431,3987,4.55,0.5382,19.923,0.260,4.6,NF
7368642,3699,4.53,0.4271,42.706,10.062,7.18,NF
7378659,3912,4.38,0.5088,27.279,0.212,7.8,NF
7379420,3951,4.49,0.5241,16.939,0.021,5.4,NF
7382228,3845,4.66,0.4827,37.639,15.167,9.8,NF
7417788,3911,4.58,0.5084,19.575,0.099,3.2,NF
7417813,3493,4.01,0.3519,52.331,27.229,7.5,NF
7422278,3921,4.32,0.5123,33.266,10.419,4.0,NF
7422811,3809,4.90,0.4688,4.557,0.000,16.7,PB
7434110,3618,4.20,0.3970,1.798,0.000,36.4,PB
7445605,3969,4.58,0.5311,1.083,0.000,25.2,PB
7451604,3878,4.51,0.4955,38.109,12.948,5.2,NF
7455287,3705,4.63,0.4293,34.548,0.070,9.1,PL
7456036,3821,4.66,0.4734,39.968,0.402,4.4,NF
7456662,3977,4.54,0.5343,16.725,0.040,4.2,NF
7465605,3868,4.26,0.4916,6.007,0.000,25.8,PB
7499836,3913,4.55,0.5091,39.478,14.186,9.0,NF
7501618,3790,4.64,0.4615,24.571,11.556,4.5,NF
7504202,3963,4.51,0.5288,22.497,0.076,4.6,NF
7506298,3863,4.59,0.4897,32.929,0.087,11.5,NF
7509281,3676,4.53,0.4184,5.394,0.000,29.6,PB
7510767,3895,4.59,0.5021,18.564,0.006,14.5,NF
7513242,3747,6.05,0.4452,48.734,13.888,5.9,NF
7515543,3845,4.46,0.4827,38.579,10.598,8.0,NF
7516478,3910,4.54,0.5080,31.570,13.536,2.8,NF
7532381,3667,4.46,0.4151,45.015,20.450,13.9,NF
7534455,3907,4.58,0.5068,12.127,0.126,6.6,NF
7539346,3950,4.54,0.5237,35.677,0.385,3.6,NF
7542314,3873,4.55,0.4936,16.694,0.021,11.6,NF
7543006,3884,4.57,0.4978,22.324,0.136,3.8,NF
7547969,3723,4.70,0.4361,0.674,0.000,22.8,PB
7549594,3646,4.65,0.4073,28.750,0.348,4.1,NF
7581219,3740,4.50,0.4425,36.842,1.758,7.9,NF
7581487,3816,4.53,0.4715,25.869,0.212,4.24,NF
7583116,3839,4.32,0.4804,41.419,10.203,3.0,NF
7584332,3891,4.61,0.5006,31.887,0.297,2.9,NF
7590933,3902,4.41,0.5048,27.340,0.121,5.3,HM
7592133,3654,4.24,0.4103,10.717,0.005,11.9,NF
7593749,3933,4.38,0.5170,42.257,16.203,8.4,NF
7596910,0,-inf,0.0000,59.043,18.996,4.6,NF
7603200,3750,4.50,0.4463,18.860,0.111,4.0,PL
7613448,3973,4.49,0.5327,17.134,0.034,7.7,NF
7620399,3990,4.54,0.5394,13.691,0.091,4.9,NF
7621019,3852,4.53,0.4854,20.985,0.025,3.9,NF
7622850,3813,4.65,0.4704,18.278,0.109,6.0,NF
7625890,3849,4.52,0.4842,39.233,12.680,5.0,NF
7626388,3614,4.54,0.3955,35.309,0.149,6.6,NF
7659172,3886,4.52,0.4986,19.494,0.049,8.9,NF
7659667,3940,4.55,0.5197,19.698,0.087,7.2,NF
7660117,3990,4.51,0.5394,35.309,0.079,7.3,NF
7661117,3727,4.51,0.4376,31.110,1.216,6.3,NF
7662697,3859,4.56,0.4881,26.564,0.212,6.2,NF
7670700,3722,4.37,0.4357,23.785,0.461,11.7,NF
7671030,3657,4.26,0.4114,32.101,0.166,13.7,NF
7671594,3717,4.35,0.4338,1.410,0.000,58.2,EB
7673428,3734,4.59,0.4402,14.998,0.020,23.1,NF
7676756,3723,4.27,0.4361,23.683,0.305,3.0,NF
7677767,3708,4.43,0.4304,28.137,0.030,12.5,NF
7692454,3659,4.35,0.4121,16.510,0.150,18.2,NF
7693403,3946,4.56,0.5221,15.897,0.032,8.8,NF
7695500,3840,4.44,0.4808,38.477,13.347,8.7,NF
7729557,3709,4.39,0.4308,22.937,0.102,4.1,NF
7730659,3930,4.52,0.5158,31.570,0.359,6.6,NF
7732242,3815,4.59,0.4711,33.235,0.219,4.8,NF
7733540,3918,4.31,0.5111,1.553,0.000,83.4,PB
7734216,3680,4.38,0.4199,34.942,0.017,6.7,NF
7734325,3732,4.65,0.4395,49.715,16.492,10.7,NF
7734893,3813,4.43,0.4704,20.393,0.025,7.7,NF
7740983,3727,4.44,0.4376,3.331,0.000,27.8,PB
7741801,3851,4.48,0.4850,19.698,0.186,4.2,NF
7741987,3704,4.35,0.4289,1.267,0.000,16.8,PB
7743830,3916,4.45,0.5103,13.486,0.061,35.2,NF
7744122,3880,4.44,0.4963,13.527,0.030,6.3,NF
7744840,3739,4.35,0.4421,30.119,0.210,3.3,NF
7747368,4000,4.51,0.5434,35.524,0.114,4.8,NF
7751342,3855,4.60,0.4866,12.383,0.010,14.6,NF
7765762,3998,4.41,0.5426,9.941,0.069,26.9,NF
7771186,3812,4.63,0.4700,15.632,0.075,9.4,NF
7773724,3613,4.36,0.3951,36.515,2.003,7.3,NF
7777570,3858,4.51,0.4877,20.311,0.012,10.6,NF
7800087,3828,4.36,0.4761,0.470,0.000,49.8,PB
7802933,3859,4.57,0.4881,35.718,0.157,8.1,NF
7804024,3918,4.55,0.5111,33.429,0.429,5.6,NF
7807888,3897,4.43,0.5029,24.214,12.887,3.6,NF
7809108,3972,4.44,0.5323,21.803,1.242,2.2,NF
7809755,3937,4.50,0.5186,11.147,0.020,12.2,NF
7810653,3835,4.68,0.4788,33.971,0.367,4.8,NF
7812368,3829,4.67,0.4765,44.116,14.645,8.3,NF
7816331,3894,4.52,0.5017,23.744,0.298,2.98,NF
7817489,3638,4.61,0.4043,39.641,12.521,6.3,NF
7840840,3834,4.46,0.4784,40.438,15.501,7.0,NF
7847566,3565,4.24,0.3776,28.975,0.045,28.6,NF
7849441,3893,4.47,0.5013,19.024,0.049,7.5,NF
7849619,3878,4.52,0.4955,13.537,0.141,23.4,NF
7867585,3914,4.57,0.5095,19.575,0.037,8.1,NF
7867964,3822,4.54,0.4738,23.427,0.346,7.5,NF
7871438,3863,4.42,0.4897,2.840,0.000,47.2,PB
7871442,3871,4.44,0.4928,17.399,0.029,6.5,NF
7875008,3839,4.45,0.4804,21.803,0.061,11.7,NF
7877209,3708,4.47,0.4304,11.606,0.298,36.7,NF
7877270,3976,4.52,0.5339,31.652,0.052,6.5,NF
7878428,3785,4.49,0.4596,30.344,0.258,7.7,NF
7880466,3938,4.45,0.5189,14.161,0.207,4.2,NF
7882472,3904,4.59,0.5056,29.057,0.076,9.0,NF
7898781,3724,4.50,0.4365,31.887,0.236,13.2,NF
7900436,3857,4.70,0.4873,19.637,0.334,5.8,NF
7903291,3805,4.56,0.4673,31.458,0.674,5.4,NF
7906865,3971,4.50,0.5319,25.726,0.136,9.0,NF
7907119,3918,4.53,0.5111,9.226,0.005,35.7,NF
7907423,3653,4.59,0.4099,36.985,11.839,5.3,PL
7917325,3859,4.59,0.4881,41.787,11.115,5.1,NF
7938615,3825,4.47,0.4750,15.611,0.140,4.2,NF
7938787,3507,4.03,0.3568,57.337,29.787,7.7,NF
7939565,3593,4.15,0.3878,4.046,0.000,11.3,PB
7941412,3904,4.54,0.5056,27.402,0.258,5.7,NF
7949846,3680,4.22,0.4199,28.178,0.197,9.7,NF
7950450,3851,4.64,0.4850,20.658,0.223,4.7,NF
7951063,3876,4.52,0.4947,13.997,0.025,7.5,NF
7954192,3714,4.61,0.4327,20.331,0.136,5.4,NF
7954276,3972,4.52,0.5323,21.966,0.088,2.1,NF
7960606,3592,4.27,0.3875,50.011,17.814,8.4,NF
7967416,3682,4.49,0.4207,38.947,14.270,9.4,NF
7973675,3687,4.35,0.4226,17.021,0.118,8.0,NF
7987934,3734,4.51,0.4402,34.380,0.822,7.4,NF
8007234,3676,4.32,0.4184,16.756,0.021,40.4,NF
8008320,3737,4.62,0.4414,29.424,0.167,3.2,NF
8008646,3899,4.50,0.5037,20.618,0.062,6.1,NF
8009549,3828,4.48,0.4761,18.564,0.132,4.7,NF
8010330,3899,4.48,0.5037,28.219,0.061,11.2,NF
8012943,3690,4.59,0.4237,0.572,0.000,11.7,PB
8013517,3961,4.56,0.5280,24.449,0.061,7.7,NF
8016887,3877,4.53,0.4951,19.432,0.074,3.4,NF
8017291,3900,4.47,0.5041,36.954,0.297,8.2,NF
8028923,3852,4.45,0.4854,16.163,0.054,11.0,NF
8040551,3950,4.46,0.5237,16.326,0.011,8.4,NF
8042251,3931,4.42,0.5162,16.245,0.107,5.0,NF
8057610,3689,4.53,0.4233,1.737,0.010,3.0,PB
8077356,3676,4.21,0.4184,37.026,15.622,10.2,NF
8078875,3912,4.62,0.5088,12.444,0.071,21.2,NF
8082910,3836,4.55,0.4792,19.269,0.099,5.8,NF
8085465,4000,4.51,0.5434,14.467,0.025,10.5,NF
8086398,3821,4.61,0.4734,19.821,0.025,16.1,NF
8087195,3584,4.49,0.3845,45.833,13.895,4.9,NF
8093473,3595,4.04,0.3885,6.069,0.005,56.5,PB
8093813,3679,4.49,0.4196,30.773,0.096,15.5,NF
8094234,3976,4.55,0.5339,35.861,0.096,15.6,NF
8097851,3891,4.52,0.5006,20.515,0.062,4.7,NF
8111203,3754,4.45,0.4478,30.344,1.288,3.2,NF
8120608,3881,4.54,0.4967,33.695,0.306,6.0,PL
8128926,3962,4.52,0.5284,17.369,0.412,6.8,NF
8142993,3907,4.56,0.5068,22.804,0.041,4.5,NF
8143903,3678,4.22,0.4192,44.218,18.224,12.5,NF
8144291,3688,4.39,0.4229,30.467,0.831,9.2,NF
8150479,3690,4.29,0.4237,21.649,0.376,5.9,NF
8151009,3850,4.49,0.4846,15.039,0.096,12.8,NF
8153154,3748,4.58,0.4455,28.934,0.197,3.4,NF
8155169,3718,4.61,0.4342,43.115,12.193,6.9,NF
8158164,3924,4.44,0.5135,16.040,0.064,8.2,NF
8161771,3919,4.40,0.5115,29.220,0.076,12.7,NF
8162250,3967,4.46,0.5304,34.482,1.032,4.5,HM
8167996,3892,4.39,0.5009,24.520,0.122,3.6,PL
8183277,3941,4.55,0.5201,34.012,0.262,6.1,NF
8183594,3685,4.24,0.4218,31.774,0.227,6.1,NF
8189555,3819,4.85,0.4727,20.352,9.846,3.9,NF
8190637,3728,4.54,0.4380,31.223,0.131,7.5,NF
8196449,3706,4.30,0.4297,4.618,0.000,49.7,PB
8210323,3815,4.48,0.4711,13.026,0.035,33.7,NF
8217295,3658,4.33,0.4117,40.030,17.888,4.3,NF
8218687,3734,4.59,0.4402,19.759,0.210,4.2,NF
8219352,3908,4.67,0.5072,27.218,0.242,3.8,NF
8226440,3652,4.37,0.4095,38.252,15.792,15.1,NF
8228868,3898,4.50,0.5033,18.513,0.006,5.1,NF
8229458,3922,4.44,0.5127,15.468,0.182,9.0,PL
8233490,3827,4.48,0.4758,26.911,0.318,2.0,NF
8235487,3881,4.46,0.4967,32.040,0.446,8.3,NF
8236202,3975,4.40,0.5335,25.665,0.030,8.3,NF
8242064,3680,4.49,0.4199,32.878,0.052,5.7,NF
8248415,3718,4.53,0.4342,18.196,0.349,4.8,NF
8249268,3822,4.58,0.4738,38.109,19.249,6.1,NF
8255148,3682,4.44,0.4207,40.132,10.487,8.1,NF
8258370,3794,4.56,0.4631,21.312,0.074,4.5,NF
8265007,3826,4.77,0.4754,40.990,18.194,11.4,NF
8280113,3763,4.52,0.4512,22.824,0.088,8.6,NF
8283025,3960,4.76,0.5276,32.295,0.464,7.1,NF
8283487,3635,4.58,0.4032,32.857,0.087,4.0,HM
8289464,3674,4.60,0.4177,18.145,0.023,8.5,NF
8292510,3670,4.39,0.4162,33.460,0.394,3.2,NF
8293258,3742,4.65,0.4433,37.210,15.568,9.9,NF
8293417,3873,4.60,0.4936,17.532,0.126,10.1,NF
8295781,3854,4.45,0.4862,23.070,0.251,5.7,NF
8299093,3687,4.27,0.4226,40.295,10.509,5.4,NF
8308866,3994,4.48,0.5410,27.095,0.091,5.9,NF
8310086,3707,4.50,0.4301,35.881,0.122,13.0,NF
8312120,3721,4.45,0.4353,35.565,0.350,6.7,NF
8316286,3969,4.50,0.5311,15.836,0.107,4.2,NF
8325962,3975,4.46,0.5335,12.659,0.056,8.3,NF
8331561,3826,4.48,0.4754,0.429,0.000,59.9,PB
8343785,3954,4.51,0.5252,7.152,0.005,20.1,NF
8350612,3881,4.41,0.4967,36.883,0.052,4.4,NF
8363450,3929,4.54,0.5154,20.066,0.062,5.8,NF
8365200,3652,4.31,0.4095,19.248,0.223,6.0,NF
8370394,3545,4.12,0.3704,39.805,1.286,2.9,NF
8373723,3676,4.31,0.4184,19.780,0.359,16.4,NF
8375488,3813,4.40,0.4704,28.525,0.394,9.6,NF
8377279,3693,4.47,0.4248,21.547,0.041,18.6,NF
8377714,3971,4.47,0.5319,16.224,0.171,2.6,NF
8380342,3970,4.41,0.5315,32.500,0.910,5.7,NF
8381383,3844,4.48,0.4823,24.898,0.244,3.0,NF
8382212,3830,4.36,0.4769,30.017,0.026,6.9,NF
8388857,3716,4.52,0.4334,16.776,0.054,8.5,NF
8393582,3887,4.55,0.4990,18.309,0.183,3.9,NF
8398221,3996,4.54,0.5418,11.647,0.010,10.7,NF
8414216,3868,4.42,0.4916,36.321,0.105,5.0,NF
8415004,3893,4.41,0.5013,1.226,0.000,63.6,PB
8415119,3851,4.60,0.4850,18.002,0.166,7.0,NF
8415336,3970,4.52,0.5315,17.920,0.080,6.3,NF
8415867,3925,4.33,0.5138,28.464,0.212,6.2,NF
8416220,3540,4.08,0.3686,0.715,0.020,42.3,PB
8418317,3747,4.77,0.4452,38.088,13.532,5.8,NF
8421129,3520,4.05,0.3615,48.121,22.123,23.4,NF
8423373,3678,4.29,0.4192,42.665,12.696,10.8,NF
8425062,3864,4.53,0.4901,30.753,0.131,3.4,NF
8428347,3724,4.54,0.4365,24.806,0.434,10.5,NF
8454353,3699,4.47,0.4271,1.492,0.000,39.5,PB
8456954,3619,4.62,0.3973,31.580,0.831,9.8,NF
8459697,3977,4.44,0.5343,16.694,0.064,5.2,NF
8461279,3743,4.59,0.4436,18.452,0.378,5.0,NF
8474262,3881,4.53,0.4967,32.224,0.149,8.4,NF
8474661,3876,4.60,0.4947,26.952,0.258,2.7,NF
8474897,3648,4.62,0.4080,1.001,0.000,7.4,PB
8479326,3946,4.44,0.5221,17.144,0.074,4.4,NF
8483557,3658,4.53,0.4117,22.232,0.041,7.9,NF
8487692,3670,4.37,0.4162,31.141,0.262,2.6,NF
8491142,3995,4.54,0.5414,16.807,0.269,3.2,NF
8494510,3816,4.43,0.4715,2.105,0.000,55.6,PB
8499971,3911,4.43,0.5084,16.694,0.011,16.2,NF
8505485,3984,4.38,0.5371,15.530,0.011,6.0,NF
8505930,3817,4.53,0.4719,19.371,0.087,5.8,NF
8507979,3512,4.05,0.3586,1.226,0.000,52.2,PB
8510500,3836,4.63,0.4792,35.003,0.682,6.9,NF
8516922,3892,4.53,0.5009,23.856,0.434,4.5,NF
8520954,3807,4.22,0.4681,28.730,0.212,5.5,NF
8521933,3917,4.51,0.5107,27.156,0.288,8.2,NF
8544884,3728,4.32,0.4380,37.455,14.931,9.7,NF
8545145,3962,4.58,0.5284,30.783,0.315,4.8,NF
8546136,3816,4.41,0.4715,19.351,0.025,17.7,NF
8547947,3923,4.49,0.5131,27.381,0.121,6.6,NF
8554218,3984,4.68,0.5371,25.849,0.621,10.8,NF
8556261,3844,4.40,0.4823,19.024,0.166,5.2,NF
8558589,3963,4.52,0.5288,24.255,0.044,9.8,NF
8565204,3674,4.39,0.4177,13.731,0.066,14.1,NF
8573021,3857,4.31,0.4873,33.072,0.586,5.8,NF
8581480,3669,4.27,0.4158,26.237,0.182,12.5,NF
8583756,3860,4.31,0.4885,9.216,0.020,25.0,NF
8589002,3825,4.36,0.4750,19.392,0.148,5.5,NF
8604363,3996,4.46,0.5418,30.334,0.542,6.9,NF
8607728,0,-inf,0.0000,23.846,0.115,11.8,NF
8609534,3998,4.53,0.5426,23.846,0.650,2.1,NF
8609873,3982,4.39,0.5363,29.690,0.591,4.7,NF
8611277,3933,4.39,0.5170,18.983,0.037,6.4,NF
8611876,3504,4.02,0.3558,1.573,0.000,31.0,PB
8621836,3920,4.61,0.5119,35.565,0.061,11.3,NF
8647852,3997,4.46,0.5422,22.978,0.169,7.5,NF
8652639,3978,4.53,0.5347,31.631,0.105,11.3,NF
8655810,3526,4.10,0.3636,43.871,18.903,21.6,NF
8673358,3680,4.24,0.4199,1.022,0.000,31.2,PB
8678480,3815,4.70,0.4711,34.247,0.656,8.8,NF
8716714,3710,4.43,0.4312,22.610,0.210,11.5,NF
8718072,3931,4.53,0.5162,32.745,0.079,6.2,NF
8739070,3862,4.68,0.4893,19.759,0.025,13.1,NF
8741649,3692,4.27,0.4244,40.643,14.350,19.7,NF
8746355,3925,4.29,0.5138,35.228,0.280,4.2,NF
8749769,3651,4.38,0.4092,22.436,0.522,13.0,NF
8753991,3927,4.57,0.5146,17.011,0.046,4.3,NF
8759399,3874,4.26,0.4939,20.638,0.049,12.2,NF
8776565,3692,4.53,0.4244,2.677,0.000,27.4,PB
8777235,3938,4.44,0.5189,26.809,0.136,12.7,NF
8780122,3921,4.49,0.5123,24.234,0.176,10.8,NF
8780274,3718,4.33,0.4342,31.856,0.560,8.4,NF
8801244,3904,4.61,0.5056,20.413,0.049,5.0,NF
8801919,3958,4.28,0.5268,31.427,0.079,5.1,NF
8804018,3904,4.49,0.5056,36.586,0.149,6.6,NF
8804147,3975,4.37,0.5335,38.538,15.465,7.3,NF
8807085,3826,4.56,0.4754,3.249,0.000,55.9,PB
8814775,3535,4.10,0.3668,2.289,0.000,29.7,PB
8822710,3824,4.35,0.4746,20.188,0.161,3.5,NF
8823902,3712,4.46,0.4319,29.363,0.152,7.8,NF
8824158,3919,4.54,0.5115,42.482,10.248,6.1,NF
8825951,3904,4.46,0.5056,17.123,0.034,8.2,NF
8838894,3845,4.43,0.4827,37.056,0.700,11.1,NF
8839947,3803,4.32,0.4665,15.039,0.015,7.7,NF
8843975,3905,4.57,0.5060,15.448,0.064,7.2,NF
8844761,3866,4.44,0.4908,20.331,0.074,1.3,NF
8845205,3576,4.44,0.3816,51.002,26.978,13.6,PL
8846163,4180,4.70,0.6153,52.290,15.625,4.7,NF
8847759,3851,4.54,0.4850,4.781,0.025,8.7,NF
8873448,3919,4.54,0.5115,3.453,0.000,62.4,PB
8881126,3890,4.62,0.5002,36.924,12.635,5.5,NF
8881243,3827,4.57,0.4758,32.203,0.586,6.1,NF
8882315,3894,4.55,0.5017,19.412,0.012,6.2,NF
8890150,3900,4.50,0.5041,19.902,0.025,12.9,PL
8892000,3666,4.47,0.4147,21.414,0.037,10.1,NF
8895062,3931,4.31,0.5162,21.414,0.594,2.5,NF
8908779,3923,4.58,0.5131,27.361,0.364,6.1,NF
8909853,3743,4.63,0.4436,49.020,3.736,9.9,NF
8912241,3887,4.54,0.4990,23.621,0.800,5.8,NF
8912302,3992,4.39,0.5402,13.762,0.121,3.4,NF
8912338,3881,4.42,0.4967,38.088,12.711,7.8,NF
8933532,3902,4.46,0.5048,18.370,0.493,2.5,NF
8935605,3938,4.53,0.5189,18.309,0.086,3.9,NF
8935655,3533,4.13,0.3661,2.002,0.000,9.0,PB
8940442,3944,4.54,0.5213,31.335,0.569,10.0,NF
8940708,3923,4.58,0.5131,19.065,0.025,5.2,NF
8941398,3956,4.62,0.5260,18.554,0.106,3.9,NF
8946785,3932,4.55,0.5166,14.682,0.015,14.0,NF
8946916,3979,4.50,0.5351,20.311,0.074,3.8,NF
8947255,3691,4.41,0.4241,7.438,0.010,30.1,NF
8957023,3553,4.12,0.3733,42.604,21.465,13.8,NF
8957803,3892,4.29,0.5009,15.959,0.000,11.9,NF
8961162,3712,4.54,0.4319,18.697,0.057,20.6,NF
8962137,3659,4.55,0.4121,22.784,0.095,12.9,NF
8977910,3512,4.04,0.3586,10.769,0.000,27.1,NF
8985072,3875,4.46,0.4943,26.329,0.691,3.9,NF
9002074,3715,4.45,0.4331,17.154,0.218,22.2,NF
9004474,3827,4.47,0.4758,25.808,1.909,17.3,NF
9005449,3531,4.18,0.3654,44.852,14.585,5.8,NF
9019435,3672,4.46,0.4170,3.024,0.000,16.5,PB
9020510,3864,4.34,0.4901,25.031,0.076,4.4,NF
9022001,3801,4.66,0.4658,14.651,0.030,9.6,NF
9024869,3989,4.61,0.5390,20.618,0.074,18.7,NF
9024907,3721,4.55,0.4353,36.873,0.534,5.0,NF
9026334,3672,4.54,0.4170,32.367,0.070,5.6,NF
9031452,3898,4.56,0.5033,23.754,0.359,5.1,NF
9041163,3977,4.47,0.5343,13.108,0.045,8.7,NF
9041966,3667,4.22,0.4151,31.907,0.201,9.0,NF
9050287,3885,4.61,0.4982,19.105,0.074,5.2,NF
9071446,3940,4.55,0.5197,17.348,0.063,6.3,NF
9075708,3986,4.52,0.5378,0.511,0.000,2.3,PB
9075931,3963,4.50,0.5288,18.339,0.023,4.6,NF
9076474,3827,4.63,0.4758,16.807,0.132,4.1,NF
9077376,3882,4.35,0.4971,15.754,0.118,6.2,NF
9080730,3950,4.43,0.5237,31.263,0.166,6.5,NF
9085112,3993,4.58,0.5406,23.621,0.739,3.5,NF
9088379,3932,4.53,0.5166,34.308,1.443,5.5,NF
9092374,3979,4.56,0.5351,16.408,0.064,3.0,NF
9093501,3706,4.47,0.4297,49.409,15.222,5.5,NF
9101205,3912,4.48,0.5088,35.146,0.822,4.2,NF
9107656,3860,4.55,0.4885,29.363,0.324,8.4,NF
9112164,3728,4.25,0.4380,18.380,0.178,6.3,NF
9118518,3737,4.49,0.4414,20.740,0.037,8.2,NF
9137385,3960,4.44,0.5276,25.522,0.136,10.5,NF
9138149,3994,4.51,0.5410,30.211,0.070,7.4,NF
9141177,3931,4.59,0.5162,30.814,0.105,6.2,NF
9142334,3838,4.49,0.4800,20.863,0.198,3.6,NF
9142714,3665,4.44,0.4143,10.840,0.056,36.4,NF
9146935,3808,4.59,0.4684,23.407,0.020,11.3,NF
9151921,3870,4.56,0.4924,25.368,0.312,2.8,NF
9157515,3925,4.51,0.5138,19.289,0.099,3.2,NF
9160884,3853,4.64,0.4858,25.828,0.030,5.3,NF
9161260,3884,4.52,0.4978,14.917,0.015,5.8,NF
9161330,3919,4.56,0.5115,16.020,0.118,3.2,NF
9165053,3874,4.53,0.4939,30.385,0.044,10.5,NF
9173561,3656,4.42,0.4110,22.089,0.034,5.7,NF
9175009,3836,4.58,0.4792,25.542,0.924,3.5,NF
9179906,3686,4.31,0.4222,8.817,0.015,14.2,NF
9182756,3943,4.57,0.5209,15.315,0.045,7.2,NF
9201463,0,-inf,0.0000,5.507,0.297,12.1,NF
9201919,3895,4.49,0.5021,40.213,10.074,3.2,NF
9205855,3612,4.19,0.3948,0.920,0.000,15.4,PB
9216811,3846,4.54,0.4831,15.407,0.021,8.7,NF
9221091,3677,4.21,0.4188,21.895,0.942,5.4,NF
9224514,3856,4.58,0.4870,18.002,0.092,5.3,NF
9229798,3618,4.20,0.3970,42.216,14.316,5.9,NF
9230137,3510,4.05,0.3579,41.991,15.709,10.3,NF
9238899,3915,4.38,0.5099,4.209,0.000,39.0,PB
9265122,3736,4.49,0.4410,21.210,0.049,8.2,NF
9265875,3967,4.55,0.5304,13.210,0.030,2.4,NF
9266689,3911,4.49,0.5084,24.714,0.393,3.7,NF
9267818,3732,4.35,0.4395,10.758,0.005,43.6,NF
9269155,3964,4.36,0.5292,26.523,1.864,2.8,NF
9278258,3967,4.55,0.5304,14.876,0.015,8.4,NF
9279516,3905,4.59,0.5060,19.126,0.049,8.1,NF
9283820,3947,4.50,0.5225,20.270,0.111,6.3,NF
9289916,3751,4.62,0.4467,18.002,0.023,22.5,NF
9290256,3728,4.72,0.4380,46.691,12.727,5.38,NF
9291325,3834,4.58,0.4784,18.901,0.037,5.6,NF
9326184,3975,4.55,0.5335,15.938,0.054,3.7,NF
9326466,3906,4.68,0.5064,33.664,0.087,3.0,NF
9328136,3890,4.55,0.5002,26.462,0.106,5.7,NF
9333505,3522,4.05,0.3622,35.125,1.522,3.9,NF
9335198,3840,4.75,0.4808,14.743,0.197,15.3,NF
9347854,4000,4.51,0.5434,35.963,0.796,5.4,NF
9351620,3946,4.48,0.5221,31.907,0.227,6.1,NF
9357375,3987,4.60,0.5382,18.166,0.155,3.0,NF
9388479,3684,4.43,0.4214,36.137,0.236,8.5,PL
9390653,3654,4.42,0.4103,44.157,14.146,4.2,PL
9395205,3891,4.60,0.5006,5.037,0.025,24.2,NF
9396164,3811,4.62,0.4696,28.403,0.015,6.7,NF
9397683,3980,4.59,0.5355,36.198,0.219,4.70,NF
9405445,3896,4.46,0.5025,34.492,0.499,6.6,NF
9406987,3900,4.46,0.5041,26.789,0.485,6.6,NF
9407162,3657,4.46,0.4114,36.290,17.346,7.3,NF
9407581,3679,4.58,0.4196,4.271,0.000,23.6,PB
9410888,3997,4.55,0.5422,19.984,0.025,6.2,NF
9414088,3983,4.50,0.5367,26.012,0.045,7.7,NF
9419288,3853,4.56,0.4858,20.188,0.012,8.5,NF
9419545,3929,4.46,0.5154,40.704,12.190,7.5,NF
9425635,3849,4.53,0.4842,15.019,0.107,11.2,NF
9426508,3560,4.23,0.3758,40.786,12.451,10.3,NF
9446945,3690,4.45,0.4237,47.794,15.813,11.8,NF
9455181,3981,4.44,0.5359,25.358,0.227,4.2,NF
9455236,3941,4.45,0.5201,25.297,0.015,12.0,NF
9455756,3953,4.40,0.5248,23.509,0.020,2.2,NF
9467899,3804,4.54,0.4669,16.725,0.126,6.1,NF
9468935,3934,4.42,0.5174,10.860,0.025,24.0,NF
9471262,3666,4.58,0.4147,33.031,0.639,4.5,NF
9472906,3801,4.54,0.4658,32.970,0.061,21.4,NF
9473985,3572,4.63,0.3802,20.883,0.037,14.6,NF
9474589,3232,4.62,0.2639,22.896,0.095,5.4,NF
9481758,3852,4.53,0.4854,17.614,0.160,4.7,NF
9488191,3911,4.41,0.5084,15.938,0.354,7.0,NF
9508744,3818,4.59,0.4723,18.370,0.109,5.4,NF
9512162,3955,4.60,0.5256,19.167,0.062,2.2,NF
9519275,3729,4.41,0.4383,18.309,0.052,5.4,NF
9520539,3899,4.61,0.5037,17.215,0.074,3.4,NF
9520546,3920,4.68,0.5119,17.144,0.115,4.2,NF
9529435,3822,4.60,0.4738,34.165,0.122,11.5,NF
9532760,3651,4.61,0.4092,36.801,0.306,2.7,NF
9540467,3757,4.46,0.4490,8.429,0.030,16.6,NF
9543852,3976,4.51,0.5339,28.811,0.227,10.3,NF
9569210,3924,4.63,0.5135,21.149,0.298,5.2,NF
9573366,3875,4.53,0.4943,34.645,0.140,5.6,NF
9573685,3929,4.42,0.5154,30.650,0.070,20.2,PL
9575305,3948,4.50,0.5229,30.058,0.379,7.1,NF
9575728,3967,4.45,0.5304,39.478,11.531,2.93,NF
9575777,3829,4.65,0.4765,21.895,0.203,6.8,NF
9581885,3738,4.51,0.4417,10.615,0.015,56.8,NF
9583357,3965,4.56,0.5296,21.721,0.230,3.9,NF
9583871,3968,4.44,0.5307,15.570,0.126,4.8,NF
9588430,3683,4.42,0.4211,37.700,16.992,6.8,NF
9588514,3734,4.66,0.4402,20.066,0.297,7.5,NF
9588880,3865,4.34,0.4904,7.244,0.015,34.9,PB
9596434,3999,4.33,0.5430,30.691,0.105,4.1,NF
9596620,3910,4.30,0.5080,28.464,0.424,7.5,NF
9601977,3926,4.47,0.5142,34.359,0.149,8.5,NF
9602658,3919,4.54,0.5115,20.045,0.025,8.5,NF
9605714,3725,4.31,0.4368,23.478,0.210,7.7,NF
9605900,3658,4.16,0.4117,36.658,14.834,6.7,NF
9606822,3824,4.46,0.4746,20.699,1.089,4.9,NF
9631366,3827,4.59,0.4758,7.029,0.000,12.1,NF
9632532,3853,4.41,0.4858,16.245,0.236,10.7,NF
9636406,3862,4.45,0.4893,27.790,0.061,7.3,NF
9636601,3650,4.33,0.4088,44.116,19.196,8.4,NF
9637036,3635,4.21,0.4032,40.009,19.754,2.9,NF
9640579,3818,4.70,0.4723,29.557,0.297,7.3,NF
9659036,3973,4.54,0.5327,4.976,0.005,38.3,PB
9662061,3990,4.49,0.5394,13.905,0.056,8.1,NF
9692206,3836,4.55,0.4792,14.682,0.030,23.5,NF
9693387,3918,4.36,0.5111,18.942,0.057,8.4,NF
9697725,3817,4.57,0.4719,21.067,0.037,6.3,NF
9700650,3731,4.58,0.4391,21.394,0.049,7.9,NF
9702112,3862,4.64,0.4893,31.284,0.184,5.2,NF
9702771,3974,4.52,0.5331,18.779,0.275,3.5,NF
9706804,3805,4.42,0.4673,19.800,0.037,7.3,NF
9710326,3829,4.53,0.4765,23.979,0.996,4.2,PL
9711202,3904,4.59,0.5056,24.101,0.142,4.0,NF
9712019,3999,4.51,0.5430,36.699,19.074,7.6,NF
9713071,3657,4.55,0.4114,37.332,9.552,7.91,NF
9713353,3741,4.63,0.4429,22.702,0.163,7.0,NF
9715154,3855,4.62,0.4866,30.467,0.096,7.4,NF
9715686,3856,4.33,0.4870,18.819,0.029,7.8,NF
9718972,3838,4.39,0.4800,31.202,0.157,10.0,NF
9726699,0,-inf,0.0000,0.593,0.000,24.1,PB
9726785,3727,4.57,0.4376,39.723,16.793,10.7,NF
9753740,3862,4.33,0.4893,20.127,0.037,6.0,NF
9758042,3938,4.59,0.5189,37.210,11.054,4.4,NF
9761113,3531,4.05,0.3654,0.674,0.000,38.2,PB
9772725,3890,4.54,0.5002,13.456,0.121,8.2,NF
9785648,3568,4.28,0.3787,31.642,0.157,15.6,NF
9786877,3719,4.37,0.4346,11.218,0.237,19.3,NF
9787239,3911,4.64,0.5084,36.280,0.612,5.4,PL
9790889,3851,4.52,0.4850,31.315,0.175,12.3,NF
9813003,3920,4.57,0.5119,24.663,0.549,4.2,NF
9818003,3842,4.55,0.4815,18.574,0.092,5.2,NF
9825237,3723,4.62,0.4361,45.485,19.307,4.6,NF
9827048,3970,4.47,0.5315,26.666,0.015,11.1,NF
9828292,3859,4.35,0.4881,9.686,0.015,36.9,NF
9848792,3719,4.46,0.4346,29.200,0.409,6.7,NF
9848932,3702,4.47,0.4282,32.561,0.525,4.8,NF
9873729,3832,4.37,0.4777,18.860,0.057,5.8,NF
9879930,3709,4.50,0.4308,30.262,0.560,5.2,NF
9882303,3911,4.50,0.5084,29.843,0.061,10.3,NF
9885985,3858,4.54,0.4877,37.823,17.837,8.2,NF
9898046,3958,4.58,0.5268,14.487,0.101,6.2,NF
9898639,3829,4.68,0.4765,41.889,18.247,16.0,NF
9903613,3852,4.49,0.4854,13.844,0.010,20.0,NF
9903965,3660,4.39,0.4125,43.626,15.239,11.1,NF
9933305,3922,4.51,0.5127,34.002,0.262,4.9,NF
9933464,3659,4.24,0.4121,1.226,0.000,49.1,PB
9934865,3694,4.60,0.4252,19.330,0.025,8.6,NF
9935558,3591,4.41,0.3871,51.687,16.350,7.7,NF
9935739,3601,4.21,0.3907,42.461,17.045,15.8,NF
9941061,3731,4.39,0.4391,21.394,0.124,3.9,NF
9941632,3915,4.39,0.5099,24.531,0.122,3.0,NF
9941718,3724,4.45,0.4365,3.698,0.000,23.6,PB
9942242,3524,4.16,0.3629,49.797,16.459,17.8,NF
9942695,3697,4.64,0.4263,18.022,0.011,6.6,NF
9944770,3856,4.65,0.4870,28.444,0.045,8.5,NF
9945771,3921,4.38,0.5123,2.677,0.000,57.2,PB
9955316,3821,4.49,0.4734,35.217,0.175,8.4,NF
9963819,3676,4.32,0.4184,41.582,14.360,6.55,NF
9991488,3661,4.19,0.4129,21.997,0.047,14.9,NF
9991565,3936,4.42,0.5182,14.763,0.095,5.9,NF
9992083,3839,4.46,0.4804,0.419,0.005,84.3,PB
10020291,3515,4.13,0.3597,53.659,25.764,9.7,NF
10027247,3863,4.26,0.4897,17.481,0.040,5.8,PL
10057537,3658,4.19,0.4117,36.924,11.335,14.7,NF
10065745,3719,4.43,0.4346,2.084,0.000,21.4,PB
10067340,3602,4.16,0.3911,5.640,0.000,22.7,PB
10068906,3958,4.39,0.5268,15.754,0.032,7.4,NF
10079354,3944,4.48,0.5213,39.376,17.296,9.9,NF
10081899,3690,4.43,0.4237,28.954,0.318,9.3,NF
10087130,3880,4.57,0.4963,12.485,0.010,20.0,NF
10091404,3915,4.53,0.5099,25.726,0.076,3.3,NF
10091786,3722,4.61,0.4357,13.221,0.071,10.7,NF
10093963,3834,4.55,0.4784,28.505,0.167,8.8,NF
10094872,3992,4.48,0.5402,22.375,0.257,6.8,NF
10096977,3714,4.50,0.4327,11.300,0.020,38.6,NF
10099790,3812,4.53,0.4700,17.869,0.057,3.8,HM
10118677,3967,4.54,0.5304,22.743,0.034,4.9,NF
10118816,3978,4.52,0.5347,39.090,12.153,3.4,PL
10119326,3662,4.59,0.4132,20.515,0.074,4.6,NF
10124435,3905,4.52,0.5060,20.352,0.186,8.2,NF
10128261,3880,4.61,0.4963,29.424,0.045,5.6,NF
10128760,3663,4.33,0.4136,16.531,0.139,21.1,NF
10129425,3940,4.50,0.5197,22.508,0.041,7.4,NF
10130595,3807,4.57,0.4681,22.079,0.122,7.2,NF
10130646,3721,4.62,0.4353,44.259,21.221,7.4,NF
10140708,4000,4.56,0.5434,18.881,0.037,5.4,NF
10146539,3654,4.13,0.4103,5.190,0.000,11.1,PB
10158021,3961,4.55,0.5280,16.613,0.096,7.5,NF
10162201,3850,4.54,0.4846,19.453,0.012,7.6,NF
10163894,3675,4.57,0.4181,39.703,11.055,10.2,NF
10165815,3847,4.86,0.4835,20.924,0.346,4.06,NF
10166274,3931,4.73,0.5162,25.093,0.303,5.2,PL
10166321,3936,4.47,0.5182,26.012,0.061,16.8,NF
10185859,3901,4.57,0.5045,24.439,0.262,3.70,NF
10185979,3838,4.55,0.4800,20.454,0.099,6.3,NF
10188460,3850,4.47,0.4846,13.742,0.015,12.8,NF
10188654,3957,4.52,0.5264,17.369,0.034,3.8,NF
10196885,3692,4.42,0.4244,36.239,1.583,6.2,NF
10197875,3875,4.55,0.4943,28.178,0.197,4.00,NF
10197916,3860,4.58,0.4885,21.925,0.034,8.0,NF
10203345,3950,4.62,0.5237,14.120,0.010,19.4,NF
10213932,3875,4.54,0.4943,31.407,0.201,14.2,NF
10215254,3906,4.53,0.5064,35.493,0.149,17.4,NF
10219019,3849,4.60,0.4842,17.154,0.011,7.7,NF
10223447,3645,4.43,0.4069,19.065,0.062,5.1,NF
10224595,3528,4.17,0.3643,56.223,15.123,7.8,NF
10224611,3516,4.04,0.3600,31.672,0.525,3.9,HM
10224804,3828,4.74,0.4761,15.877,0.096,9.6,NF
10253829,3914,4.40,0.5095,34.829,0.621,12.71,NF
10253901,3698,4.45,0.4267,44.872,21.313,14.6,NF
10255692,3813,4.53,0.4704,21.517,0.025,3.3,NF
10259154,3960,4.45,0.5276,15.550,0.043,8.2,NF
10262494,3810,4.61,0.4692,27.381,0.152,9.6,NF
10266175,3534,4.10,0.3665,45.628,14.237,11.6,NF
10267392,3981,4.53,0.5359,29.486,0.076,8.6,NF
10267590,3909,4.46,0.5076,14.937,0.035,4.2,NF
10268893,3739,4.54,0.4421,36.505,0.061,9.7,NF
10269616,3559,4.05,0.3755,43.238,13.802,33.2,NF
10273194,3658,4.32,0.4117,23.519,0.535,6.5,HM
10285642,3723,4.65,0.4361,31.090,0.691,7.6,NF
10289442,3895,4.51,0.5021,33.225,0.131,4.1,NF
10289679,3813,4.49,0.4704,31.090,0.201,7.2,NF
10293445,3708,4.38,0.4304,38.303,0.674,6.8,NF
10294074,3723,4.49,0.4361,20.454,0.111,4.5,NF
10298103,3866,4.53,0.4908,26.216,0.152,7.8,NF
10320483,3825,4.52,0.4750,25.706,0.848,5.2,NF
10320656,3845,4.56,0.4827,19.105,0.049,10.8,HM
10322177,3690,4.32,0.4237,44.075,21.713,10.6,NF
10322554,3783,4.46,0.4589,35.984,0.245,9.2,NF
10323994,3975,4.53,0.5335,22.978,0.169,9.0,NF
10324374,3924,4.67,0.5135,31.693,0.630,7.3,NF
10328903,3743,4.54,0.4436,19.146,0.557,6.6,NF
10329835,3914,4.39,0.5095,22.640,0.373,3.6,PL
10332732,3546,4.18,0.3708,3.494,0.000,16.1,PB
10332883,3898,4.49,0.5033,19.105,0.111,5.7,PL
10336624,3541,4.13,0.3690,31.733,14.574,3.9,NF
10341831,3851,4.42,0.4850,25.889,0.264,5.6,PL
10346931,3894,4.69,0.5017,24.245,0.339,3.6,NF
10350965,3904,4.54,0.5056,16.939,0.152,5.0,NF
10355509,3952,4.58,0.5244,13.691,0.071,11.6,NF
10359854,3961,4.54,0.5280,13.548,0.010,20.5,NF
10382584,3929,4.57,0.5154,33.103,0.236,7.7,NF
10387256,3978,4.78,0.5347,43.115,12.971,3.9,NF
10387746,3675,4.42,0.4181,19.943,0.062,9.7,NF
10388286,3740,4.55,0.4425,38.272,11.638,9.0,PL
10388451,3929,4.79,0.5154,41.869,13.124,7.4,NF
10395312,3728,4.32,0.4380,20.209,0.111,12.3,NF
10395858,3951,4.51,0.5241,16.204,0.032,6.0,NF
10397969,3950,4.55,0.5237,16.204,0.118,5.3,NF
10398659,3744,4.62,0.4440,24.704,0.076,9.1,NF
10404108,3963,4.49,0.5288,13.558,0.020,5.0,NF
10406791,3856,4.38,0.4870,32.551,0.122,18.3,NF
10406828,3659,4.61,0.4121,21.353,0.198,9.0,NF
10420508,3626,4.55,0.3999,36.188,0.087,5.5,NF
10422607,3970,4.53,0.5315,36.454,0.849,3.9,NF
10424656,3843,4.60,0.4819,15.080,0.032,12.4,NF
10425412,3643,4.61,0.4062,38.824,16.323,6.3,NF
10427308,3819,4.64,0.4727,19.902,0.186,7.9,NF
10450889,3929,4.49,0.5154,23.642,0.364,5.2,NF
10454036,3852,4.43,0.4854,40.704,16.016,6.3,NF
10459632,3679,4.31,0.4196,23.223,0.027,7.5,NF
10461831,3621,4.12,0.3981,47.845,21.087,12.4,NF
10471960,3814,4.50,0.4707,7.213,0.000,37.0,NF
10482602,3798,4.43,0.4646,34.349,0.604,6.4,NF
10489206,3846,4.58,0.4831,14.385,0.061,11.5,PL
10491684,3886,4.52,0.4986,24.428,0.122,2.6,NF
10515276,3856,4.52,0.4870,30.160,0.280,3.69,NF
10515986,3668,4.30,0.4155,0.746,0.005,33.9,PB
10516213,3690,4.39,0.4237,33.389,0.297,10.4,NF
10519040,3841,4.40,0.4812,31.335,0.096,5.8,NF
10525027,3875,4.45,0.4943,29.169,0.157,8.8,PL
10525049,3856,4.48,0.4870,32.898,0.577,7.9,NF
10525990,3861,4.41,0.4889,15.448,0.129,9.1,NF
10526369,3914,4.37,0.5095,19.637,0.025,11.2,NF
10527947,3829,4.49,0.4765,23.754,0.468,3.66,NF
10529541,3937,4.40,0.5186,16.235,0.068,5.1,NF
10534762,3799,4.63,0.4650,29.424,0.167,5.91,NF
10535074,3860,4.56,0.4885,20.904,0.197,4.3,NF
10535592,3940,4.44,0.5197,16.837,0.107,6.8,NF
10535858,3802,4.57,0.4661,17.246,0.040,12.8,NF
10536761,3687,4.31,0.4226,5.640,0.020,19.9,PB
10545372,3903,4.40,0.5052,16.163,0.150,6.3,NF
10548508,3543,4.15,0.3697,9.236,0.010,22.6,NF
10548640,3564,4.20,0.3773,0.960,0.000,23.6,PB
10549100,3868,4.57,0.4916,17.358,0.137,7.7,NF
10554222,3718,4.46,0.4342,30.896,0.079,5.20,NF
10579525,3910,4.55,0.5080,27.136,0.682,4.0,NF
10579570,3992,4.53,0.5402,17.665,0.074,4.9,NF
10580447,3965,4.55,0.5296,30.794,0.273,5.8,NF
10581640,4000,4.59,0.5434,13.067,0.096,8.7,NF
10582096,3905,4.51,0.5060,34.420,0.385,16.6,NF
10586780,3709,4.35,0.4308,45.822,22.860,10.4,NF
10587070,3651,4.30,0.4092,20.842,0.273,7.0,NF
10590538,3997,4.52,0.5422,19.821,0.198,4.2,NF
10598352,3651,4.45,0.4092,34.707,0.044,7.6,NF
10602294,3878,4.53,0.4955,42.686,19.887,7.3,NF
10603046,3939,4.58,0.5193,27.483,0.167,4.0,NF
10611342,3688,4.32,0.4229,31.458,0.157,5.0,NF
10612424,3479,4.32,0.3469,36.678,17.394,5.0,NF
10612448,3252,4.63,0.2703,20.372,0.049,7.2,NF
10614833,3836,4.62,0.4792,18.125,0.092,7.3,NF
10615211,3548,4.15,0.3715,44.627,20.553,9.2,NF
10618510,3745,4.52,0.4444,31.887,0.569,6.0,NF
10618962,3856,4.56,0.4870,16.388,0.032,8.8,NF
10622511,3600,4.60,0.3904,16.858,0.171,10.0,NF
10644522,3851,4.46,0.4850,17.440,0.074,10.9,NF
10644834,3944,4.56,0.5213,21.312,0.161,3.3,NF
10647081,0,-inf,0.0000,69.679,29.937,11.1,NF
10648902,3658,4.25,0.4117,47.753,18.728,4.7,NF
10659585,3817,4.51,0.4719,25.440,0.061,10.0,NF
10666943,3914,4.63,0.5095,42.625,13.494,5.23,NF
10668098,3921,4.54,0.5123,18.411,0.052,3.8,NF
10709619,3528,4.11,0.3643,36.852,0.779,10.6,NF
10711897,3932,4.48,0.5166,17.798,0.052,8.3,NF
10713157,3826,4.51,0.4754,29.098,0.152,13.8,NF
10718806,3848,4.62,0.4839,16.950,0.102,7.4,NF
10724336,3676,4.21,0.4184,43.728,22.017,7.6,NF
10727884,3836,4.43,0.4792,30.507,0.061,23.1,NF
10729684,3628,4.62,0.4007,40.806,17.854,8.0,NF
10732063,3505,4.05,0.3561,46.875,14.580,13.37,NF
10733307,3719,4.39,0.4346,42.849,19.944,5.0,NF
10733308,3974,4.45,0.5331,29.036,0.015,3.6,NF
10734057,3861,4.33,0.4889,28.168,9.346,7.6,NF
10750514,3987,4.39,0.5382,32.132,0.131,8.0,NF
10775543,3943,4.55,0.5209,15.080,5.508,4.2,NF
10777410,3640,4.19,0.4051,34.216,0.017,11.9,NF
10789552,3909,4.41,0.5076,35.463,0.420,7.4,NF
10789903,3852,4.43,0.4854,35.708,0.114,10.0,NF
10790693,3935,4.58,0.5178,33.859,0.149,9.8,NF
10796551,3918,4.50,0.5111,16.061,0.054,4.1,NF
10798521,3746,4.68,0.4448,42.870,13.611,6.2,NF
10800330,3733,4.41,0.4399,19.146,0.062,13.9,NF
10801273,3981,4.36,0.5359,29.874,0.121,5.1,NF
10803272,3920,4.56,0.5119,19.841,0.037,7.6,NF
10803430,3919,4.38,0.5115,20.168,0.087,6.2,NF
10809258,3854,4.37,0.4862,25.767,0.455,9.3,NF
10812504,3918,4.38,0.5111,17.971,0.017,11.8,NF
10843322,3650,4.37,0.4088,39.130,9.947,3.4,NF
10844360,3675,4.46,0.4181,45.383,12.876,6.5,NF
10850518,3847,4.57,0.4835,20.699,0.106,6.3,NF
10853806,3971,4.58,0.5319,28.260,12.134,5.7,NF
10857583,3717,4.32,0.4338,10.993,0.000,92.7,NF
10858600,3906,4.81,0.5064,28.198,0.818,7.4,NF
10861090,3677,4.49,0.4188,20.393,0.049,10.1,NF
10863494,3906,4.50,0.5064,14.069,0.020,5.1,NF
10864355,3984,4.42,0.5371,28.607,0.015,7.9,NF
10872868,3674,4.40,0.4177,1.655,0.000,3.7,PB
10880655,3709,4.58,0.4308,37.659,13.538,13.8,NF
10904621,3823,4.68,0.4742,18.227,0.115,9.0,NF
10909109,3812,4.50,0.4700,15.509,0.161,3.7,NF
10909144,3919,4.55,0.5115,30.017,7.614,6.3,NF
10909367,3910,4.30,0.5080,2.983,0.000,48.7,PB
10914307,3828,4.45,0.4761,39.314,17.182,16.2,NF
10917536,3735,4.42,0.4406,44.934,11.428,7.7,NF
10919037,3997,4.68,0.5422,17.696,0.115,3.6,NF
10920281,3846,4.51,0.4831,2.411,0.000,15.6,PB
10922569,3897,4.34,0.5029,19.984,0.012,4.1,NF
10934587,3832,4.60,0.4777,39.049,22.944,6.2,NF
10938188,3657,4.33,0.4114,19.678,9.530,4.0,NF
10960118,3933,4.47,0.5170,18.962,0.062,7.5,NF
10960296,3838,4.36,0.4800,19.473,0.124,4.34,NF
10960823,3722,4.30,0.4357,12.219,0.011,25.9,NF
10961247,3249,4.63,0.2694,26.135,0.121,3.3,NF
10963429,3719,4.36,0.4346,20.577,0.303,6.1,NF
10966172,3687,4.46,0.4226,26.196,12.497,11.3,NF
10966394,3936,4.55,0.5182,34.615,8.935,5.6,NF
10973447,3615,4.39,0.3959,45.853,20.333,8.1,NF
10975238,3893,4.39,0.5013,1.941,0.000,73.9,PB
10979716,3932,4.61,0.5166,13.210,0.061,13.4,EB
10990886,3727,4.38,0.4376,35.503,0.437,11.8,PL
11013096,3730,4.66,0.4387,17.471,0.034,8.8,NF
11015032,3957,4.76,0.5264,26.727,0.227,6.2,NF
11017875,3850,4.56,0.4846,3.106,0.010,3.0,PB
11018537,3956,4.59,0.5260,25.920,0.192,9.8,NF
11026645,3956,4.67,0.5260,14.712,0.086,7.9,NF
11027361,3903,4.56,0.5052,34.288,12.141,6.6,NF
11028123,3723,4.58,0.4361,33.511,0.621,5.1,NF
11029233,3885,4.58,0.4982,15.979,0.086,4.1,NF
11031515,3901,4.58,0.5045,24.010,0.129,3.0,NF
11031746,3733,4.41,0.4399,1.206,0.000,46.6,PB
11036239,3936,4.53,0.5182,33.572,0.971,4.1,NF
11036956,3800,4.51,0.4654,34.288,0.586,4.0,NF
11043244,3859,4.51,0.4881,26.319,0.273,4.3,NF
11046072,3997,4.55,0.5422,27.115,0.091,16.7,NF
11046698,3916,4.47,0.5103,21.271,0.037,9.2,NF
11071041,3745,4.53,0.4444,18.574,0.136,13.7,NF
11073120,3686,4.58,0.4222,20.270,0.015,20.5,NF
11075611,3573,4.23,0.3805,48.397,23.868,7.3,NF
11081359,3829,4.58,0.4765,17.440,0.069,3.0,NF
11081377,3905,4.55,0.5060,9.788,0.010,43.8,NF
11083500,3915,4.45,0.5099,14.702,0.318,4.7,NF
11086755,3802,4.43,0.4661,40.959,14.393,3.4,NF
11091336,3830,4.40,0.4769,1.185,0.000,61.6,PB
11092783,3967,4.40,0.5304,2.902,0.000,34.6,PB
11093009,3966,4.45,0.5300,30.834,0.184,9.5,NF
11124203,3725,4.52,0.4368,0.960,0.000,25.7,PB
11124905,3922,4.47,0.5127,37.956,13.833,9.1,NF
11127082,3748,4.54,0.4455,24.888,0.814,4.2,NF
11137924,3691,4.53,0.4241,49.603,21.277,14.6,NF
11145819,3510,4.01,0.3579,4.271,0.010,18.1,PB
11147271,3521,4.08,0.3618,1.880,0.000,27.8,PB
11180776,3884,4.51,0.4978,14.426,0.086,5.5,NF
11187207,3616,4.59,0.3962,42.482,17.853,8.0,NF
11187837,3897,4.60,0.5029,39.907,10.153,6.3,PL
11189348,3882,4.70,0.4971,34.257,0.464,6.8,NF
11192235,3931,4.55,0.5162,33.358,0.805,5.1,PL
11196403,3997,4.29,0.5422,3.617,0.010,40.2,PB
11198419,3942,4.52,0.5205,11.371,0.040,26.8,NF
11198525,3961,4.60,0.5280,21.312,0.136,3.66,NF
11233004,3888,4.49,0.4994,22.947,0.318,3.0,NF
11235958,3964,4.26,0.5292,34.002,7.244,2.87,NF
11237304,3823,4.58,0.4742,16.490,0.012,11.4,NF
11241109,3573,4.20,0.3805,55.447,21.866,19.1,NF
11241179,3917,4.66,0.5107,27.647,0.167,9.8,NF
11243547,3864,4.41,0.4901,23.141,0.366,2.2,NF
11243831,3978,4.45,0.5347,14.487,0.010,7.5,NF
11244150,3910,4.38,0.5080,9.134,0.010,43.7,NF
11250167,3951,4.47,0.5241,25.501,0.454,4.6,NF
11251458,3964,4.50,0.5292,14.569,0.010,9.7,NF
11251525,3840,4.41,0.4808,20.352,0.124,6.9,NF
11254493,3910,4.67,0.5080,18.523,0.023,10.6,NF
11285727,3839,4.64,0.4804,39.519,11.936,10.2,NF
11289422,3876,4.52,0.4947,16.470,0.025,4.5,NF
11305240,3910,4.54,0.5080,19.269,0.025,9.3,NF
11305274,3818,4.47,0.4723,36.638,0.061,4.8,NF
11337141,3819,4.46,0.4727,26.043,0.157,4.5,PL
11340510,3932,4.46,0.5166,14.753,0.037,15.3,NF
11347963,3805,4.51,0.4673,40.030,12.945,8.6,NF
11349556,3842,4.29,0.4815,14.365,0.051,10.1,NF
11356900,3991,4.60,0.5398,31.642,0.831,13.0,NF
11359869,3955,4.50,0.5256,14.161,0.037,4.9,NF
11389563,3742,4.52,0.4433,18.268,0.183,6.0,NF
11390683,3865,4.49,0.4904,19.627,0.217,4.3,NF
11391702,3964,4.50,0.5292,17.338,0.163,3.17,NF
11395206,3678,4.21,0.4192,0.613,0.000,22.4,PB
11403688,3818,4.59,0.4723,18.104,0.304,7.1,NF
11405197,3842,4.40,0.4815,33.205,0.490,5.05,NF
11411768,3723,4.84,0.4361,39.192,17.089,8.3,NF
11413094,3972,4.48,0.5323,34.788,0.420,11.2,NF
11415766,3862,4.45,0.4893,19.637,0.012,16.1,NF
11442047,3934,4.48,0.5174,29.098,11.483,7.1,NF
11446073,3976,4.44,0.5339,1.042,0.000,68.6,PB
11446732,3693,4.34,0.4248,45.128,21.211,12.8,NF
11448151,3926,4.53,0.5142,20.045,0.091,5.5,NF
11457072,3943,4.64,0.5209,23.611,0.041,5.9,NF
11462884,3849,4.47,0.4842,17.185,0.023,13.4,NF
11467290,3936,4.38,0.5182,42.257,10.687,15.1,NF
11468094,3736,4.38,0.4410,25.072,0.652,10.6,NF
11495260,3957,4.55,0.5264,14.089,0.017,10.7,NF
11495571,3523,4.07,0.3625,13.527,0.011,26.1,NF
11497958,3712,4.41,0.4319,36.535,17.566,9.7,PL
11498173,4000,4.56,0.5434,14.487,0.189,5.0,NF
11502075,3980,4.57,0.5355,12.015,0.051,6.9,NF
11509020,3583,4.56,0.3842,22.375,0.020,14.1,NF
11512270,3715,4.54,0.4331,11.790,0.010,9.7,NF
11514174,3931,4.53,0.5162,17.931,0.132,4.6,NF
11514607,3969,4.62,0.5311,37.843,9.615,4.6,NF
11515276,3826,4.53,0.4754,5.926,0.000,49.8,PB
11521274,3668,4.20,0.4155,37.230,9.212,6.2,NF
11546211,3682,4.38,0.4207,2.186,0.000,29.6,EB
11547920,3965,4.55,0.5296,22.354,0.121,4.4,NF
11548140,3639,4.17,0.4047,1.369,0.000,60.8,EB
11551186,3938,4.58,0.5189,31.427,9.222,8.8,NF
11551482,3973,4.54,0.5327,14.191,0.052,3.8,NF
11553806,3707,4.39,0.4301,23.918,0.217,5.9,NF
11559304,3640,4.66,0.4051,19.780,0.049,7.2,NF
11560326,3900,4.59,0.5041,14.968,0.111,10.7,NF
11564319,3869,4.61,0.4920,24.725,0.333,6.3,NF
11568704,3874,4.56,0.4939,33.327,0.359,11.7,NF
11601794,3816,4.52,0.4715,19.054,0.081,13.5,NF
11602234,3981,4.45,0.5359,43.013,18.168,2.6,NF
11605209,3810,4.56,0.4692,21.374,0.025,8.9,NF
11611474,3959,4.73,0.5272,18.288,0.166,4.8,NF
11612409,3723,4.35,0.4361,27.279,0.212,7.4,NF
11618198,3812,4.62,0.4700,21.190,0.260,6.7,NF
11653259,3708,4.61,0.4304,30.855,10.228,8.5,NF
11656160,4000,4.28,0.5434,34.850,0.149,4.0,NF
11656398,3916,4.30,0.5103,33.123,0.157,8.3,NF
11657761,3731,4.42,0.4391,46.936,12.340,9.8,NF
11662769,3974,4.56,0.5331,18.911,0.029,5.4,NF
11663055,3953,4.49,0.5248,19.555,0.037,4.1,NF
11668095,3919,4.52,0.5115,26.298,0.121,7.7,NF
11672056,3653,4.16,0.4099,36.351,0.035,14.9,NF
11672332,3972,4.56,0.5323,22.569,0.027,5.5,NF
11674867,3575,4.20,0.3813,41.685,19.785,19.1,HM
11702167,3689,4.38,0.4233,18.513,0.169,24.8,NF
11702828,3926,4.56,0.5142,38.364,12.355,8.8,NF
11707911,3976,4.44,0.5339,31.407,0.376,5.2,NF
11708334,3913,4.48,0.5091,40.683,15.996,8.6,NF
11710354,3821,4.44,0.4734,37.353,15.476,9.9,NF
11713989,3846,4.56,0.4831,16.950,0.269,4.3,NF
11752232,3909,4.43,0.5076,28.045,0.026,9.3,NF
11763820,3580,4.17,0.3831,48.581,13.491,2.7,NF
11764055,3836,4.62,0.4792,20.107,0.136,4.4,NF
11766827,3934,4.80,0.5174,46.384,15.197,4.75,NF
11767303,3737,4.70,0.4414,28.280,0.258,7.4,NF
11769300,3673,4.58,0.4173,35.003,0.175,9.2,NF
11769500,3676,4.22,0.4184,22.804,0.142,9.9,NF
11770410,3931,4.58,0.5162,19.310,0.025,14.2,NF
11770517,3819,4.50,0.4727,39.069,16.067,16.1,NF
11774350,3776,4.76,0.4562,28.178,0.030,12.1,NF
11774947,3810,4.46,0.4692,33.378,0.079,9.0,NF
11775907,3905,4.69,0.5060,17.604,0.057,9.6,NF
11802265,3784,4.36,0.4592,17.348,0.163,9.2,NF
11802278,3838,4.41,0.4800,27.258,0.017,12.8,NF
11808734,3809,4.42,0.4688,6.610,0.005,19.4,PB
11811567,3925,4.47,0.5138,28.015,0.091,13.8,NF
11815179,3527,4.11,0.3640,47.988,21.673,10.3,NF
11819057,3968,4.39,0.5307,14.712,0.051,6.4,NF
11852982,3804,4.56,0.4669,16.224,0.049,9.6,PL
11853130,3808,4.51,0.4684,20.209,0.136,10.1,NF
11858066,3903,4.56,0.5052,21.108,0.136,4.9,NF
11858962,3911,4.62,0.5084,21.435,0.041,7.0,NF
11859256,3930,4.67,0.5158,17.491,0.034,3.5,NF
11860280,3907,4.47,0.5068,14.855,0.025,7.0,NF
11862402,3833,4.44,0.4781,30.814,0.551,10.8,NF
11868600,3921,4.56,0.5123,35.166,0.192,5.1,NF
11870769,3688,4.58,0.4229,5.905,0.000,24.1,PB
11870826,3933,4.62,0.5170,24.725,0.088,6.3,NF
11905939,3831,4.51,0.4773,27.974,0.464,4.34,NF
11923270,3833,4.40,0.4781,36.474,0.122,17.6,PL
11955005,3978,4.56,0.5347,16.592,0.062,8.1,NF
11955208,3757,4.32,0.4490,1.226,0.020,40.4,PB
11960496,3894,4.37,0.5017,28.198,0.030,9.3,NF
11961075,3606,4.15,0.3926,4.444,0.005,27.0,PB
11961565,3694,4.53,0.4252,19.085,0.025,17.1,NF
11974938,3585,4.04,0.3849,42.155,21.105,5.9,NF
12005016,3625,4.67,0.3995,23.264,0.166,5.8,NF
12007544,3873,4.59,0.4936,2.759,0.000,39.8,PB
12007684,3661,4.39,0.4129,34.574,0.472,6.0,NF
12011367,4000,4.57,0.5434,15.713,0.043,8.7,NF
12017704,3963,4.56,0.5288,14.171,0.121,6.8,NF
12055458,3920,4.52,0.5119,15.407,0.032,5.5,NF
12060710,3730,4.44,0.4387,16.980,0.407,14.1,NF
12066569,3978,4.64,0.5347,17.961,0.109,7.5,NF
12102169,3912,4.53,0.5088,33.409,9.506,6.1,NF
12109472,3880,4.78,0.4963,35.105,0.315,8.4,NF
12111335,3986,4.47,0.5378,29.261,0.045,9.1,NF
12119180,3812,4.72,0.4700,23.305,0.142,6.2,NF
12122143,3816,4.43,0.4715,36.770,0.551,8.3,NF
12157004,3806,4.60,0.4677,33.746,0.744,3.07,NF
12158722,3910,4.55,0.5080,10.176,0.080,11.5,NF
12159633,3507,4.03,0.3568,50.808,24.074,9.2,NF
12200438,3962,4.52,0.5284,19.330,0.464,3.5,NF
12201892,3794,4.68,0.4631,17.113,0.017,44.1,NF
12201933,3828,4.66,0.4761,17.828,0.080,4.6,NF
12203198,3872,4.56,0.4932,25.001,0.095,4.3,NF
12207432,3863,4.46,0.4897,1.696,0.000,56.5,PB
12214368,3989,4.52,0.5390,29.098,0.121,5.8,NF
12214389,3913,4.68,0.5091,24.040,0.136,5.3,NF
12215430,3925,4.49,0.5138,25.256,0.167,7.9,NF
12252762,3687,4.45,0.4226,31.049,0.411,5.7,NF
12254051,3895,4.63,0.5021,16.265,0.021,8.1,NF
12254596,3883,4.53,0.4974,18.584,0.023,5.9,NF
12254821,3998,4.55,0.5426,28.321,0.364,2.4,NF
12257338,3819,4.37,0.4727,28.239,0.409,7.7,NF
12258055,3952,4.35,0.5244,2.759,0.000,34.7,PB
12258225,3974,4.41,0.5331,0.940,0.000,17.6,PB
12264593,3580,4.36,0.3831,44.218,16.631,8.7,NF
12304013,3739,4.41,0.4421,19.024,0.049,16.6,NF
12306931,3859,4.61,0.4881,20.107,0.099,13.1,NF
12314646,3716,4.46,0.4334,2.718,0.000,47.3,PB
12315227,3882,4.47,0.4971,33.205,0.070,5.7,NF
12316635,3662,4.43,0.4132,45.158,23.096,5.1,NF
12350839,3668,4.53,0.4155,40.908,18.330,12.88,NF
12353946,3902,4.53,0.5048,14.937,0.056,9.3,NF
12356051,3686,4.31,0.4222,15.734,0.000,27.3,NF
12356489,3817,4.45,0.4719,11.739,0.091,16.5,NF
12356588,3924,4.58,0.5135,14.957,0.025,17.9,NF
12365719,3735,4.47,0.4406,0.858,0.000,32.6,PB
12400394,3931,4.50,0.5162,34.308,0.289,7.1,NF
12402078,3857,4.54,0.4873,17.215,0.011,13.1,NF
12403318,3540,4.14,0.3686,36.260,0.341,11.0,NF
12405814,3960,4.68,0.5276,22.916,0.095,8.5,NF
12454007,3826,4.52,0.4754,23.315,0.034,11.6,NF
12456401,3812,4.45,0.4700,28.117,0.530,5.18,NF
12456781,3995,4.27,0.5414,10.973,6.202,5.8,NF
12458323,3968,4.47,0.5307,34.237,0.245,4.4,NF
12459760,3907,4.55,0.5068,33.521,0.175,13.0,NF
12470124,3864,4.56,0.4901,28.914,0.273,5.4,HM
12505044,3932,4.53,0.5166,36.372,0.096,12.1,NF
12505054,3711,4.50,0.4316,28.096,0.273,6.6,NF
12507882,3931,4.53,0.5162,25.154,0.258,4.4,NF
12555642,0,-inf,0.0000,39.110,14.248,6.5,NF
12556374,3975,4.73,0.5335,13.742,0.025,5.5,NF
12599416,3724,4.56,0.4365,16.265,0.086,16.6,NF
12599700,3887,4.33,0.4990,1.022,0.000,62.9,EB
12643996,3614,4.65,0.3955,44.361,13.587,8.4,NF
12646841,3511,4.04,0.3583,3.300,0.030,9.79,NF
12688834,3827,4.60,0.4758,19.289,0.087,7.7,NF
12689979,3875,4.66,0.4943,29.772,0.516,6.2,NF
12691684,3662,4.23,0.4132,38.824,10.378,11.2,NF
12784183,3774,4.62,0.4554,18.176,0.017,11.1,NF


==> anc/table3_giant.txt <==
# Title: Measuring the Rotation Period Distribution of Field M-dwarfs with Kepler
# Authors: A. McQuillan, S. Aigrain and T. Mazeh
#
# Table 3. Objects identified as likely giants.
#
KID,Mass,logg,Teff,Amplitude
1026895,0.5343,4.53,3977,8.99
1160867,0.4474,4.57,3753,8.29
1431599,0.5068,4.5,3907,12.68
1576043,0.4889,4.52,3861,7.76
2010137,0.4881,4.48,3859,7.01
2011870,0.4638,4.46,3796,10.87
2019352,0.4331,4.5,3715,49.33
2159700,0.4222,4.61,3686,18.87
2167183,0.4796,4.47,3837,14.18
2309524,0.4199,4.57,3680,12.61
2422890,0.4471,4.59,3752,20.89
2424191,0.5154,4.44,3929,11.57
2450412,0.3856,4.65,3587,20.0
2571093,0.4084,4.21,3649,19.85
2578811,0.3668,4.64,3535,17.76
2847114,0.5095,4.51,3914,5.33
2853469,0.4353,4.55,3721,18.41
3110253,0.438,4.41,3728,48.92
3117402,0.4368,4.41,3725,26.82
3218009,0.4338,4.53,3717,28.07
3222519,0.441,4.58,3736,10.29
3431143,0.4368,4.58,3725,69.65
3633335,0.4241,4.59,3691,10.59
3735699,0.5248,4.53,3953,7.89
3839583,0.4932,4.43,3872,12.72
3852327,0.4196,4.57,3679,27.61
3936736,0.4585,4.54,3782,9.68
3956721,0.4773,4.45,3831,16.72
3964632,0.5142,4.44,3926,6.48
3964647,0.4338,4.46,3717,17.53
4058998,0.4421,4.53,3739,20.31
4060593,0.4939,4.29,3874,13.81
4243486,0.4971,4.55,3882,9.6
4252080,0.5197,4.43,3940,7.56
4269145,0.5099,4.47,3915,11.16
4356215,0.4509,4.5,3762,22.06
4364896,0.4357,4.57,3722,17.07
4373485,0.506,4.44,3905,14.99
4376841,0.4558,4.52,3775,12.66
4383163,0.4585,4.52,3782,9.79
4385594,0.4738,4.5,3822,20.94
4579064,0.4383,4.45,3729,25.33
4656011,0.4715,4.43,3816,18.75
4663975,0.5135,4.43,3924,8.7
4751876,0.4357,4.43,3722,13.59
4819766,0.4761,4.44,3828,30.24
4903588,0.4372,4.49,3726,14.11
4935977,0.4436,4.59,3743,22.77
4939265,0.4581,4.46,3781,41.23
5181839,0.4425,4.43,3740,13.3
5253014,0.5142,4.43,3926,12.56
5351659,0.4226,4.4,3687,19.21
5444972,0.543,4.28,3999,7.06
5596701,0.4448,4.48,3746,35.74
5696108,0.4289,4.3,3704,64.91
5696568,0.4414,4.55,3737,66.98
5784204,0.4395,4.58,3732,17.34
5795961,0.438,4.55,3728,14.12
5967053,0.4372,4.46,3726,21.01
6516783,0.4368,4.49,3725,47.68
6679286,0.4912,4.5,3867,29.65
6679464,0.4738,4.42,3822,14.99
6689302,0.4478,4.45,3754,23.57
6850118,0.4692,4.49,3810,29.66
6956701,0.4372,4.5,3726,13.77
7034097,0.4516,4.44,3764,27.08
7176070,0.5256,4.42,3955,6.55
7362849,0.4368,4.46,3725,26.18
7446955,0.4342,4.53,3718,30.46
7505113,0.4263,4.49,3697,95.1
7534552,0.4387,4.47,3730,31.34
7748051,0.4455,4.55,3748,23.76
7757271,0.5006,4.43,3891,10.19
7799575,0.5296,4.42,3965,17.04
7800922,0.4436,4.47,3743,15.2
7812264,0.438,4.57,3728,34.72
7830341,0.4963,4.54,3880,33.19
7866904,0.5213,4.44,3944,9.93
7879456,0.4158,4.49,3669,43.34
7898731,0.4214,4.52,3684,25.29
7953589,0.4365,4.53,3724,26.24
8105550,0.4399,4.39,3733,70.58
8344414,0.4554,4.45,3774,98.52
8351810,0.4414,4.46,3737,87.1
8352528,0.5107,4.5,3917,10.2
8559125,0.4846,4.48,3850,23.37
8818802,0.4746,4.44,3824,14.82
8831759,0.3547,4.66,3501,19.81
8866833,0.48,4.5,3838,23.29
9143808,0.411,4.28,3656,45.74
9143855,0.4955,4.43,3878,25.99
9210141,0.5225,4.43,3947,10.93
9292238,0.4361,4.5,3723,13.0
9326578,0.4827,4.44,3845,27.26
9412725,0.4704,4.43,3813,16.73
9527740,0.4493,4.54,3758,32.31
9603833,0.5068,4.48,3907,105.7
9635876,0.4539,4.54,3770,19.76
9642131,0.4417,4.48,3738,32.92
9896545,0.4278,4.49,3701,101.35
10026749,0.5225,4.49,3947,12.71
10094937,0.4433,4.58,3742,8.79
10163983,0.3558,4.66,3504,18.16
10416718,0.4924,4.44,3870,20.57
10853654,0.4297,4.51,3706,20.66
10863940,0.3722,4.13,3550,52.98
10866983,0.4512,4.44,3763,54.98
11091452,0.4316,4.49,3711,27.83
11099165,0.487,4.51,3856,17.93
11138484,0.4773,4.51,3831,16.82
11393580,0.4827,4.45,3845,25.47
11600299,0.3802,4.13,3572,133.08
11717514,0.4372,4.57,3726,27.79
11717942,0.4406,4.29,3735,23.27
11972798,0.4365,4.48,3724,16.95
12004872,0.4222,4.44,3686,21.67
12010862,0.4151,4.57,3667,32.84
12024065,0.4414,4.53,3737,21.03
12071521,0.5166,4.44,3932,10.88
12155015,0.475,4.52,3825,20.22
12300545,0.5123,4.54,3921,5.86


==> anc/table4_multi_period.txt <==
# Title: Measuring the Rotation Period Distribution of Field M-dwarfs with Kepler
# Authors: A. McQuillan, S. Aigrain and T. Mazeh
#
# Table 4. Objects with 2 distinct periods.
#
KID,Mass,logg,Teff,Amplitude
892376,0.4704,4.47,3813,13.84
1569863,0.4688,4.45,3809,33.94
2557669,0.4585,4.36,3782,37.7
3646734,0.4372,4.47,3726,25.89
3735772,0.4414,4.48,3737,85.71
4077867,0.4402,4.49,3734,11.53
5341666,0.4858,4.23,3853,16.8
5941226,0.4727,4.39,3819,8.14
5951140,0.4312,4.5,3710,24.42
6060845,0.4399,4.56,3733,8.4
6116129,0.4854,4.42,3852,10.72
6936046,0.5041,4.33,3900,8.0
7095218,0.4263,4.41,3697,60.61
7531136,0.4731,4.51,3820,25.63
7686474,0.5037,4.58,3899,12.36
8046690,0.4723,4.73,3818,8.23
8075991,0.5091,4.42,3913,10.0
8098228,0.4796,4.38,3837,5.2
8672278,0.5434,4.5,4000,18.1
8737443,0.4301,4.38,3707,12.62
9268481,0.3697,4.14,3543,8.14
9590249,0.5201,4.4,3941,9.37
9631548,0.4014,4.25,3630,7.5
9705079,0.3722,4.14,3550,11.15
10322287,0.4842,4.5,3849,2.1
10363074,0.4316,4.53,3711,13.6
10388283,0.4062,4.24,3643,8.6
10518758,0.5115,4.38,3919,6.4
10677397,0.4125,4.12,3660,64.92
10790838,0.4715,4.47,3816,22.54
10793757,0.4229,4.48,3688,5.7
11085850,0.5386,4.5,3988,3.2
11498106,0.4448,4.55,3746,10.47
11855334,0.3715,4.22,3548,13.4
11876220,0.4218,4.53,3685,12.46
12105694,0.5025,4.41,3896,15.07
12203082,0.5099,4.56,3915,14.67
12356535,0.4669,4.63,3804,7.45
12689927,0.4854,4.64,3852,3.39


==> anc/table5_non_periodic.txt <==
# Title: Measuring the Rotation Period Distribution of Field M-dwarfs with Kepler
# Authors: A. McQuillan, S. Aigrain and T. Mazeh
#
# Table 5. Objects with no rotation period detection
#
KID,Mass,logg,Teff,Amplitude
1160684,0.5244,4.48,3952,3.35
1292688,0.5146,4.86,3927,7.48
1569682,0.5154,4.69,3929,4.99
1718059,0.526,4.49,3956,3.13
1718071,0.5225,4.54,3947,5.77
1867358,0.4681,4.72,3807,6.92
1996728,0.4478,4.52,3754,55.69
2142451,0.4214,4.49,3684,5.87
2166547,0.4932,4.47,3872,4.05
2284919,0.4222,4.59,3686,4.57
2435893,0.5339,4.71,3976,5.54
2437816,0.5418,4.47,3996,5.23
2446934,0.5009,4.69,3892,5.17
2449101,0.3937,4.32,3609,8.07
2555523,0.5178,4.62,3935,4.74
2695885,0.3686,4.13,3540,7.56
2721113,0.4181,4.64,3675,3.31
2834075,0.5304,4.53,3967,8.68
2834778,0.4669,4.62,3804,5.76
2837046,0.39,4.18,3599,4.14
2973361,0.4414,4.58,3737,11.33
2973386,0.517,4.5,3933,8.17
3099491,0.4125,4.59,3660,6.44
3119525,0.4912,4.68,3867,5.04
3232334,0.5166,4.54,3932,2.5
3329865,0.5276,4.45,3960,1.43
3329985,0.4203,4.48,3681,6.06
3330684,0.0,-inf,0,5.1
3346467,0.5371,4.57,3984,3.87
3353108,0.5355,4.31,3980,5.35
3432286,0.5006,4.56,3891,3.49
3439791,0.5045,4.5,3901,2.46
3457861,0.528,4.56,3961,3.68
3527038,0.4815,4.66,3842,4.23
3527088,0.5037,4.78,3899,18.21
3534089,0.4271,4.42,3699,15.62
3540472,0.4738,4.59,3822,3.16
3545104,0.4293,4.57,3705,3.97
3545291,0.492,4.66,3869,4.93
3547906,0.5158,4.5,3930,3.4
3556242,0.4758,4.39,3827,4.43
3561148,0.3568,4.05,3507,3.28
3631844,0.5414,4.58,3995,6.05
3658619,0.3827,4.28,3579,7.19
3658781,0.4346,4.61,3719,4.14
3660458,0.3824,4.4,3578,4.67
3727538,0.5135,4.57,3924,6.15
3731429,0.4959,4.55,3879,7.84
3731432,0.4819,4.48,3843,13.46
3757788,0.4808,4.76,3840,5.78
3934593,0.4731,4.66,3820,4.85
3954217,0.4353,4.66,3721,4.55
3955963,0.4904,4.65,3865,8.42
3956389,0.5166,4.76,3932,13.65
3974804,0.4069,4.6,3645,5.14
4037164,0.5041,4.56,3900,8.97
4061149,0.4854,4.72,3852,5.15
4078900,0.5221,4.84,3946,3.81
4137187,0.5264,4.73,3957,2.27
4140528,0.4155,4.5,3668,5.33
4155840,0.3882,4.51,3594,6.69
4164424,0.4835,4.67,3847,4.93
4172805,0.4777,4.61,3832,3.67
4173466,0.4214,4.43,3684,6.92
4175517,0.3937,4.41,3609,5.5
4243354,0.5091,4.24,3913,3.52
4249500,0.3708,4.2,3546,9.64
4277623,0.3955,4.25,3614,11.03
4346765,0.4088,4.64,3650,5.14
4346809,0.3615,4.09,3520,4.83
4367318,0.4619,4.54,3791,4.05
4377055,0.5307,4.63,3968,1.87
4465957,0.4184,4.43,3676,2.54
4543236,0.404,4.59,3637,3.93
4544783,0.4143,4.55,3665,4.2
4575141,0.5233,4.58,3949,2.33
4680642,0.4177,4.54,3674,8.39
4680677,0.5064,4.62,3906,5.07
4737129,0.4707,4.59,3814,4.19
4752465,0.3784,4.46,3567,2.44
4755441,0.4199,4.56,3680,7.76
4756732,0.4742,4.68,3823,5.24
4768944,0.4248,4.44,3693,4.66
4773250,0.4263,4.42,3697,5.65
4813925,0.4796,4.42,3837,5.07
4832572,0.3672,4.11,3536,5.36
4840079,0.3755,4.3,3559,4.45
4861287,0.4784,4.49,3834,4.43
4863874,0.4166,4.55,3671,5.97
4909186,0.3633,4.1,3525,11.36
4931188,0.4854,4.67,3852,2.11
4932675,0.3805,4.2,3573,3.18
4939621,0.5189,4.53,3938,2.54
4949012,0.5418,4.48,3996,3.75
4953282,0.4166,4.52,3671,4.72
4992056,0.3842,4.27,3583,6.88
4997179,0.3593,4.05,3514,3.65
5000970,0.4029,4.59,3634,4.72
5002836,0.0,-inf,0,1.16
5009036,0.4781,4.55,3833,3.43
5035870,0.528,4.43,3961,4.31
5079348,0.3615,4.11,3520,4.04
5093980,0.4947,4.5,3876,3.04
5110817,0.475,4.68,3825,4.0
5125261,0.4627,4.61,3793,3.03
5125745,0.3882,4.54,3594,5.28
5126248,0.3813,4.2,3575,5.13
5168614,0.4788,4.53,3835,4.5
5180528,0.3834,4.64,3581,2.01
5185509,0.438,4.49,3728,3.27
5252367,0.354,4.01,3499,7.65
5253844,0.3878,4.36,3593,6.28
5255954,0.543,4.57,3999,2.3
5256645,0.5307,4.57,3968,3.19
5262820,0.5284,4.54,3962,2.24
5263823,0.4881,4.51,3859,6.45
5268696,0.4147,4.47,3666,3.36
5273487,0.4986,4.39,3886,2.93
5287939,0.369,4.46,3541,21.62
5297821,0.4858,4.43,3853,6.19
5298911,0.4158,4.55,3669,5.19
5340107,0.4792,4.53,3836,3.11
5341573,0.4885,4.39,3860,3.32
5344350,0.4361,4.62,3723,4.22
5350780,0.4036,4.38,3636,6.32
5384707,0.5339,4.46,3976,6.25
5439836,0.4346,4.47,3719,6.7
5446961,0.4781,4.43,3833,12.08
5461759,0.5335,4.55,3975,5.82
5480340,0.5084,4.62,3911,21.08
5513833,0.3608,4.06,3518,4.69
5514976,0.3878,4.23,3593,3.68
5522034,0.3831,4.34,3580,5.06
5534656,0.543,4.43,3999,7.77
5537064,0.5119,4.57,3920,4.41
5547013,0.4444,4.57,3745,4.18
5600992,0.4947,4.61,3876,3.74
5610323,0.485,4.5,3851,4.22
5612776,0.4661,4.69,3802,3.5
5616494,0.4932,4.58,3872,4.54
5645052,0.3654,4.21,3531,7.61
5684887,0.5072,4.38,3908,12.59
5693298,0.5331,4.62,3974,3.54
5695904,0.4365,4.41,3724,2.38
5696918,0.5197,4.44,3940,3.28
5697553,0.5131,4.64,3923,5.71
5717253,0.4939,4.5,3874,3.31
5734009,0.528,4.48,3961,1.75
5738209,0.5256,4.44,3955,4.81
5774607,0.4218,4.3,3685,7.43
5783802,0.4327,4.43,3714,3.36
5785806,0.5138,4.61,3925,20.84
5809954,0.4723,4.5,3818,3.22
5879661,0.4819,4.58,3843,4.34
5897952,0.5209,4.73,3943,1.33
5940100,0.4032,4.24,3635,6.44
5952378,0.5304,4.59,3967,3.47
5953138,0.411,4.38,3656,3.89
5987757,0.492,4.61,3869,3.66
6019999,0.4301,4.49,3707,7.7
6026814,0.411,4.64,3656,4.52
6047929,0.4395,4.66,3732,4.02
6048655,0.4765,4.51,3829,2.52
6103862,0.5088,4.61,3912,4.8
6104110,0.4084,4.55,3649,2.32
6105994,0.4357,4.5,3722,6.15
6107421,0.4734,4.63,3821,7.5
6117602,0.0,-inf,0,26.54
6123830,0.5375,4.55,3985,2.45
6124132,0.3726,4.54,3551,6.31
6124963,0.5064,4.57,3906,5.16
6125059,0.5072,4.61,3908,2.55
6141125,0.5414,4.86,3995,4.88
6147617,0.4777,4.73,3832,3.02
6149553,0.4143,4.47,3665,4.25
6181143,0.359,4.04,3513,3.73
6181204,0.3593,4.16,3514,3.77
6181761,0.3977,4.33,3620,4.93
6187322,0.541,4.63,3994,8.35
6196918,0.397,4.62,3618,6.57
6200401,0.4147,4.51,3666,5.67
6205405,0.4897,4.89,3863,1.48
6211203,0.4796,4.64,3837,3.66
6268982,0.5138,4.67,3925,3.25
6271120,0.5229,4.53,3948,2.23
6277656,0.4819,4.46,3843,2.75
6279639,0.5056,4.5,3904,2.65
6301976,0.4951,4.55,3877,4.08
6306891,0.4406,4.4,3735,9.23
6310092,0.4387,4.54,3730,5.21
6345207,0.5288,4.56,3963,4.4
6352901,0.4054,4.33,3641,4.28
6366377,0.3827,4.47,3579,3.18
6389733,0.4121,4.24,3659,4.56
6421689,0.4707,4.63,3814,4.83
6429680,0.4939,4.63,3874,3.73
6442045,0.4181,4.49,3675,4.3
6447455,0.4007,4.62,3628,4.8
6451717,0.4986,4.46,3886,2.75
6467339,0.5154,4.46,3929,3.88
6470362,0.3633,4.15,3525,7.18
6471285,0.2542,0.07,3201,6.48
6501347,0.5343,4.42,3977,1.33
6504035,0.5131,4.5,3923,3.69
6507276,0.4054,4.3,3641,3.56
6521399,0.4881,4.78,3859,4.5
6529445,0.5072,4.42,3908,2.99
6529799,0.2538,4.63,3200,0.75
6547418,0.5233,4.56,3949,3.54
6585895,0.4893,4.34,3862,2.7
6590263,0.4406,4.6,3735,4.54
6664748,0.4158,4.51,3669,3.1
6669028,0.5272,4.52,3959,3.19
6670624,0.5276,4.67,3960,4.33
6671727,0.4688,4.76,3809,4.59
6691349,0.4784,4.55,3834,3.52
6693042,0.3579,4.05,3510,4.88
6696674,0.4746,4.56,3824,3.0
6699367,0.4173,4.55,3673,2.68
6750866,0.5315,4.59,3970,4.24
6751156,0.4199,4.24,3680,8.8
6751411,0.5072,4.49,3908,1.92
6751520,0.528,4.61,3961,4.44
6751891,0.4289,4.41,3704,5.18
6752578,0.417,4.27,3672,22.52
6758989,0.5052,4.57,3903,3.09
6768217,0.4387,4.53,3730,3.95
6782009,0.5213,4.69,3944,3.48
6803306,0.4376,4.38,3727,3.9
6836884,0.5002,4.37,3890,2.8
6838113,0.5347,4.55,3978,3.67
6862296,0.5037,4.39,3899,6.51
6922010,0.4715,4.64,3816,9.68
6928206,0.4777,4.33,3832,4.38
6937828,0.5284,4.52,3962,2.78
6938077,0.5048,4.41,3902,3.83
6947858,0.4301,4.46,3707,5.04
7007761,0.543,4.5,3999,2.15
7009163,0.5225,4.62,3947,4.63
7014297,0.5135,4.47,3924,3.53
7019844,0.5119,4.55,3920,7.55
7021681,0.539,4.48,3989,5.77
7026202,0.3776,4.17,3565,3.38
7032946,0.543,4.46,3999,5.88
7033670,0.0,-inf,0,4.99
7092051,0.4897,4.54,3863,4.07
7116767,0.4812,4.39,3841,39.63
7117688,0.5363,4.51,3982,3.35
7205520,0.4136,4.6,3663,6.21
7215965,0.4742,4.59,3823,3.4
7254671,0.4727,4.48,3819,9.7
7254750,0.5146,4.5,3927,4.47
7259477,0.4758,4.6,3827,3.62
7269798,0.4211,4.63,3683,4.14
7270844,0.5103,4.72,3916,3.26
7272373,0.4391,4.69,3731,2.85
7272575,0.5186,4.48,3937,3.21
7282613,0.4723,4.7,3818,7.6
7287850,0.5252,4.43,3954,3.14
7300506,0.4263,4.54,3697,2.47
7336414,0.5115,4.39,3919,5.64
7337334,0.4387,4.64,3730,4.62
7337588,0.4092,4.36,3651,4.33
7345195,0.5138,4.67,3925,3.81
7349014,0.5154,4.53,3929,5.02
7352892,0.3693,4.14,3542,8.91
7367064,0.5088,4.6,3912,4.23
7377223,0.4158,4.49,3669,1.63
7377872,0.3708,4.26,3546,10.15
7385913,0.4058,4.64,3642,18.5
7422680,0.5021,4.57,3895,0.76
7426706,0.5434,4.52,4000,10.18
7430997,0.4248,4.37,3693,4.68
7438997,0.4877,4.63,3858,3.84
7460575,0.541,4.46,3994,3.59
7512128,0.5111,4.58,3918,3.72
7523710,0.4207,4.32,3682,2.21
7548531,0.4754,4.65,3826,3.55
7549171,0.5304,4.58,3967,4.08
7582511,0.5033,4.52,3898,2.59
7583798,0.411,4.39,3656,3.7
7609819,0.3665,4.22,3534,4.52
7630772,0.3654,4.15,3531,4.45
7659417,0.4361,4.47,3723,4.19
7664406,0.4353,4.45,3721,4.06
7678417,0.36,4.01,3516,7.6
7680819,0.5076,4.48,3909,6.73
7708454,0.4338,4.47,3717,8.37
7731334,0.4827,4.6,3845,5.17
7734775,0.3676,4.12,3537,8.48
7811438,0.4286,4.64,3703,4.39
7820535,0.0,-inf,0,3.37
7830019,0.5064,4.55,3906,10.28
7830098,0.5111,4.49,3918,2.01
7836762,0.543,4.47,3999,1.24
7868967,0.5375,4.66,3985,3.71
7872997,0.5111,4.68,3918,4.5
7880206,0.5229,4.55,3948,5.53
7881278,0.4877,4.34,3858,7.06
7891030,0.5052,4.42,3903,5.47
7907712,0.5029,4.55,3897,3.9
7916294,0.5091,4.41,3913,4.48
7937153,0.4769,4.72,3830,6.85
7976273,0.4711,4.46,3815,1.96
7976805,0.4199,4.51,3680,8.41
7988823,0.4402,4.57,3734,7.25
8004876,0.3704,4.19,3545,3.23
8005405,0.4129,4.36,3661,13.08
8013221,0.4062,4.6,3643,0.85
8018340,0.5244,4.45,3952,3.75
8022889,0.4804,4.39,3839,2.97
8025611,0.414,4.38,3664,6.11
8052511,0.4531,4.52,3768,5.98
8074803,0.4417,4.34,3738,6.49
8078638,0.5025,4.5,3896,3.1
8085076,0.506,4.75,3905,3.2
8086878,0.4788,4.51,3835,5.72
8112537,0.3583,4.02,3511,8.06
8114225,0.4692,4.31,3810,6.96
8167223,0.4158,4.55,3669,4.58
8172915,0.5296,4.43,3965,5.03
8180253,0.5363,4.48,3982,4.31
8191015,0.5315,4.81,3970,4.31
8191181,0.4858,4.65,3853,4.13
8191404,0.4192,4.53,3678,6.22
8217154,0.5048,4.48,3902,2.22
8230829,0.5162,4.59,3931,4.41
8233795,0.4804,4.56,3839,3.92
8233951,0.3704,4.17,3545,4.66
8241781,0.4162,4.36,3670,6.63
8256511,0.4971,4.68,3882,4.31
8258140,0.515,4.54,3928,3.8
8278444,0.4781,4.49,3833,5.33
8279274,0.4421,4.61,3739,5.61
8288674,0.5244,4.46,3952,4.68
8292445,0.4904,4.79,3865,4.88
8295380,0.5307,4.48,3968,3.73
8297629,0.4207,4.4,3682,1.89
8350261,0.5323,4.87,3972,2.97
8351704,0.4916,4.7,3868,3.15
8362005,0.4286,4.35,3703,2.25
8377909,0.3849,4.4,3585,3.11
8378913,0.528,4.35,3961,2.95
8387903,0.4158,4.53,3669,5.78
8397325,0.4387,4.43,3730,4.66
8416796,0.5394,4.58,3990,2.71
8417053,0.4608,4.64,3788,6.81
8424687,0.5084,4.67,3911,5.21
8426468,0.5233,4.64,3949,4.21
8428104,0.5335,4.43,3975,3.13
8435582,0.5205,4.66,3942,4.18
8455095,0.5398,4.62,3991,3.16
8458445,0.5127,4.55,3922,3.62
8460811,0.5367,4.46,3983,4.43
8476114,0.4376,4.54,3727,5.44
8489251,0.5256,4.59,3955,3.5
8500111,0.4893,4.54,3862,5.11
8506486,0.4188,4.37,3677,4.11
8507576,0.4804,4.56,3839,3.24
8526781,0.5347,4.42,3978,2.69
8548410,0.4889,4.63,3861,2.67
8560092,0.364,4.08,3527,6.47
8561100,0.4885,4.38,3860,1.94
8564323,0.475,4.38,3825,1.17
8584844,0.4218,4.54,3685,4.24
8607535,0.3751,4.11,3558,1.45
8619216,0.5088,4.47,3912,3.31
8621656,0.4099,4.69,3653,5.89
8631751,0.4077,4.59,3647,7.17
8655334,0.3636,4.12,3526,5.13
8655619,0.4312,4.48,3710,4.51
8656421,0.4143,4.5,3665,8.66
8674230,0.4971,4.47,3882,3.44
8683640,0.4738,4.68,3822,2.65
8685007,0.3558,4.43,3504,8.36
8708957,0.4781,4.67,3833,5.26
8712608,0.3955,4.32,3614,5.05
8719129,0.397,4.52,3618,6.49
8733659,0.5323,4.64,3972,2.97
8733834,0.4974,4.64,3883,3.73
8735884,0.3795,4.13,3570,8.23
8740221,0.4293,4.59,3705,7.74
8748150,0.5115,4.67,3919,4.67
8754034,0.5119,4.59,3920,4.9
8766172,0.4248,4.28,3693,5.02
8771391,0.4184,4.33,3676,4.9
8774246,0.3878,4.21,3593,3.54
8803071,0.4331,4.63,3715,2.46
8811972,0.4765,4.69,3829,3.93
8815598,0.3604,4.05,3517,2.46
8827428,0.487,4.61,3856,5.09
8845466,0.5406,4.42,3993,4.65
8872565,0.0,-inf,0,2.19
8906418,0.4854,4.53,3852,4.16
8909876,0.4577,4.52,3780,3.97
8960906,0.4734,4.54,3821,2.64
8973226,0.5343,4.42,3977,32.16
9008142,0.4455,4.73,3748,3.51
9009213,0.4032,4.3,3635,2.79
9026015,0.4043,4.62,3638,5.94
9028977,0.36,4.07,3516,9.06
9030712,0.4471,4.64,3752,3.15
9050725,0.4681,4.49,3807,2.29
9074629,0.5418,4.51,3996,4.01
9076928,0.4417,4.58,3738,11.38
9084486,0.4978,4.55,3884,7.04
9111372,0.4308,4.46,3709,13.75
9112607,0.5355,4.47,3980,2.21
9118939,0.4893,4.52,3862,5.45
9141571,0.3672,4.15,3536,5.87
9142931,0.515,4.76,3928,5.14
9150879,0.5272,4.36,3959,2.42
9156957,0.5138,4.55,3925,5.5
9176383,0.4742,4.59,3823,5.56
9178867,0.4018,4.4,3631,1.96
9202076,0.5186,4.54,3937,2.54
9203794,0.3636,4.09,3526,14.12
9204748,0.5292,4.44,3964,5.21
9222296,0.359,4.05,3513,13.54
9242473,0.5307,4.31,3968,2.28
9267857,0.5347,4.63,3978,3.27
9270182,0.3711,4.1,3547,2.93
9284403,0.3773,4.33,3564,5.25
9301392,0.5351,4.37,3979,5.25
9306035,0.5064,4.51,3906,5.38
9327921,0.5339,4.5,3976,2.36
9329586,0.4804,4.55,3839,5.34
9330545,0.4361,4.6,3723,32.72
9335072,0.4592,4.63,3784,5.27
9347204,0.4463,4.36,3750,7.23
9365185,0.4897,4.5,3863,3.98
9369727,0.5359,4.62,3981,4.88
9388780,0.4808,4.77,3840,3.12
9389594,0.444,4.6,3744,5.77
9395840,0.4062,4.24,3643,3.27
9428095,0.4214,4.32,3684,10.43
9429343,0.5084,4.56,3911,7.47
9446564,0.4619,4.5,3791,5.78
9450368,0.4897,4.46,3863,6.23
9450804,0.4924,4.42,3870,6.85
9452233,0.4192,4.27,3678,4.63
9462919,0.4256,4.53,3695,2.58
9463060,0.457,4.75,3778,4.13
9467900,0.5186,4.55,3937,4.51
9475513,0.5189,4.55,3938,2.03
9512360,0.5029,4.6,3897,2.97
9514298,0.5256,4.42,3955,5.68
9518295,0.4188,4.59,3677,2.54
9578520,0.4271,4.35,3699,1.94
9579672,0.4486,4.64,3756,2.04
9580721,0.4669,4.5,3804,7.12
9582157,0.5158,4.49,3930,8.23
9582827,0.3791,4.2,3569,2.96
9589235,0.4095,4.43,3652,3.59
9595239,0.5284,4.57,3962,2.54
9597704,0.4199,4.36,3680,4.32
9601825,0.5217,4.56,3945,2.34
9605729,0.5351,4.52,3979,4.73
9606758,0.5048,4.87,3902,3.0
9636614,0.5099,4.42,3915,3.44
9644914,0.3784,4.24,3567,8.19
9652284,0.5072,4.46,3908,1.61
9652694,0.5244,4.68,3952,3.3
9653430,0.4248,4.3,3693,3.56
9654411,0.5304,4.38,3967,2.19
9661885,0.5272,4.33,3959,2.78
9666798,0.5292,4.53,3964,1.91
9691776,0.4684,4.82,3808,5.49
9693806,0.3073,4.62,3364,2.12
9697184,0.4912,4.35,3867,6.62
9712457,0.4267,4.46,3698,5.8
9713191,0.5021,4.66,3895,9.61
9715236,0.3834,4.34,3581,5.95
9727761,0.515,4.45,3928,4.15
9753017,0.3715,4.12,3548,11.89
9758864,0.3984,4.5,3622,4.56
9760292,0.4589,4.63,3783,2.81
9763786,0.4106,4.32,3655,8.7
9764341,0.5414,4.6,3995,3.49
9772531,0.4928,4.55,3871,3.9
9776935,0.4103,4.59,3654,5.5
9788227,0.4761,4.73,3828,4.66
9791400,0.3911,4.32,3602,3.28
9818472,0.4346,4.6,3719,5.97
9825492,0.4971,4.63,3882,3.53
9826728,0.364,4.06,3527,3.26
9833329,0.4731,4.72,3820,4.62
9834661,0.4777,4.55,3832,3.79
9838213,0.515,4.58,3928,6.51
9899765,0.4327,4.57,3714,8.36
9899900,0.4103,4.63,3654,7.92
9907450,0.4327,4.51,3714,4.01
9946427,0.5111,4.69,3918,3.04
9946811,0.4808,4.58,3840,4.77
9964637,0.5378,4.6,3986,4.01
9992786,0.3668,4.12,3535,6.61
9994100,0.5209,4.57,3943,2.16
10002261,0.0,-inf,0,4.92
10004407,0.3755,4.19,3559,3.22
10018202,0.5355,4.51,3980,4.27
10018866,0.5197,4.56,3940,5.09
10063343,0.5339,4.43,3976,158.19
10063466,0.4047,4.26,3639,3.18
10082058,0.5056,4.37,3904,5.8
10082611,0.5084,4.54,3911,2.45
10095901,0.5076,4.49,3909,3.23
10118339,0.4158,4.52,3669,4.83
10120920,0.4334,4.78,3716,3.06
10121004,0.475,4.56,3825,11.17
10124585,0.3937,4.67,3609,1.9
10145950,0.4365,4.59,3724,8.82
10158029,0.4256,4.38,3695,4.96
10185748,0.4323,4.6,3713,5.27
10186824,0.3668,4.08,3535,3.68
10187248,0.4623,4.62,3792,7.22
10190314,0.5331,4.51,3974,2.86
10195818,0.4376,4.68,3727,2.59
10200187,0.4207,4.59,3682,3.88
10206793,0.4084,4.35,3649,5.1
10220322,0.5256,4.45,3955,2.83
10252023,0.5107,4.47,3917,6.01
10258126,0.3565,4.02,3506,13.83
10258179,0.0,-inf,0,6.21
10258346,0.4459,4.58,3749,2.82
10263037,0.4982,4.59,3885,6.63
10266895,0.4316,4.7,3711,3.4
10274090,0.36,4.08,3516,3.03
10296031,0.4084,4.29,3649,7.36
10296831,0.3776,4.25,3565,5.24
10317996,0.492,4.66,3869,3.88
10321766,0.4121,4.15,3659,5.02
10322878,0.4331,4.56,3715,6.65
10331532,0.517,4.54,3933,5.03
10332839,0.4742,4.83,3823,2.87
10333486,0.4842,4.64,3849,4.51
10340598,0.4846,4.56,3850,3.06
10351951,0.4155,4.47,3668,6.45
10382952,0.5186,4.62,3937,5.18
10388259,0.382,4.12,3577,5.56
10388604,0.4383,4.57,3729,7.12
10395543,0.5221,4.49,3946,3.65
10396501,0.3679,4.15,3538,2.87
10404115,0.3751,4.17,3558,2.6
10404193,0.5138,4.56,3925,3.04
10404696,0.4901,4.67,3864,5.03
10411437,0.5284,4.69,3962,4.55
10426116,0.4308,4.5,3709,8.03
10427630,0.4916,4.62,3868,2.85
10448236,0.5119,4.67,3920,3.67
10453314,0.0,-inf,0,8.13
10468871,0.3948,4.41,3612,11.37
10469305,0.4963,4.52,3880,5.9
10470935,0.5084,4.55,3911,2.99
10471681,0.4395,4.46,3732,6.77
10483810,0.4677,4.61,3806,3.63
10485584,0.4543,4.5,3771,1.56
10485913,0.4881,4.47,3859,2.13
10490027,0.5135,4.56,3924,4.53
10532450,0.4734,4.7,3821,6.4
10535886,0.5335,4.54,3975,4.36
10536882,0.4746,4.5,3824,100.9
10549091,0.4963,4.62,3880,4.93
10553513,0.4092,4.4,3651,15.71
10586604,0.4738,4.54,3822,6.56
10591522,0.4754,4.65,3826,1.84
10598142,0.3565,4.03,3506,3.74
10600817,0.4831,4.52,3846,2.56
10664441,0.4158,4.51,3669,6.9
10665436,0.4788,4.55,3835,4.06
10676126,0.4723,4.42,3818,2.99
10713276,0.4731,4.64,3820,2.72
10717575,0.4994,4.47,3888,3.98
10718859,0.4399,4.47,3733,4.38
10728438,0.4316,4.5,3711,5.84
10749536,0.4796,4.47,3837,3.02
10753072,0.414,4.39,3664,9.35
10779603,0.4769,4.48,3830,4.24
10784067,0.4792,4.71,3836,3.2
10784717,0.5363,4.47,3982,2.98
10789884,0.4901,4.44,3864,3.68
10795891,0.411,4.36,3656,4.06
10796844,0.5111,4.45,3918,3.34
10816687,0.5304,4.62,3967,4.78
10847658,0.5248,4.38,3953,2.29
10849430,0.5371,4.4,3984,2.47
10850139,0.5048,4.42,3902,1.92
10862550,0.4125,4.61,3660,2.98
10866083,0.5315,4.5,3970,2.27
10880514,0.3795,4.2,3570,6.42
10905105,0.4199,4.22,3680,3.01
10907400,0.3568,4.07,3507,6.15
10907415,0.354,4.01,3499,10.11
10919711,0.5339,4.49,3976,2.44
10921076,0.3798,4.22,3571,3.23
10932417,0.3633,4.1,3525,2.33
10936170,0.5064,4.57,3906,3.79
10959566,0.4312,4.47,3710,2.08
10960422,0.5178,4.5,3935,4.02
10975568,0.487,4.79,3856,7.24
10977498,0.5166,4.55,3932,1.94
10992809,0.4047,4.25,3639,11.22
11013072,0.4158,4.57,3669,6.3
11015175,0.4267,4.35,3698,3.48
11017355,0.3856,4.2,3587,6.01
11033251,0.5048,4.57,3902,39.33
11067941,0.4346,4.47,3719,5.44
11069344,0.4304,4.29,3708,3.56
11070966,0.4084,4.65,3649,5.79
11075709,0.4226,4.32,3687,8.11
11075917,0.5033,4.54,3898,3.75
11081404,0.4184,4.81,3676,1.42
11122711,0.4781,4.61,3833,3.56
11124072,0.4742,4.52,3823,3.62
11124523,0.4436,4.54,3743,9.25
11127129,0.5119,4.47,3920,1.48
11129075,0.5017,4.49,3894,3.62
11152189,0.5095,4.47,3914,3.97
11181126,0.5107,4.47,3917,5.55
11188196,0.5284,4.56,3962,1.52
11193890,0.4877,4.72,3858,3.9
11198379,0.5146,4.56,3927,2.2
11240969,0.3966,4.5,3617,3.94
11242724,0.3824,4.67,3578,14.5
11245261,0.4539,4.66,3770,4.76
11246355,0.5315,4.49,3970,2.36
11288509,0.4312,4.49,3710,4.31
11288659,0.4391,4.46,3731,2.88
11297141,0.4199,4.31,3680,8.53
11298135,0.4293,4.36,3705,8.83
11298815,0.5182,4.55,3936,3.76
11299900,0.515,4.53,3928,4.28
11339795,0.3611,4.14,3519,3.7
11352541,0.5095,4.58,3914,5.33
11359630,0.5296,4.51,3965,7.52
11360739,0.4032,4.75,3635,5.34
11389341,0.4463,4.55,3750,2.64
11415793,0.5174,4.35,3934,6.87
11442458,0.3733,4.17,3553,4.47
11447025,0.5311,4.66,3969,7.07
11450068,0.5158,4.32,3930,4.22
11457546,0.4218,4.34,3685,5.15
11462594,0.3572,4.07,3508,4.75
11462900,0.3622,4.11,3522,15.02
11493497,0.4143,4.3,3665,6.04
11493667,0.5268,4.4,3958,10.6
11495591,0.4155,4.53,3668,5.84
11499548,0.444,4.61,3744,3.55
11514135,0.5359,4.49,3981,2.32
11514272,0.4823,4.39,3844,3.14
11515931,0.4939,4.84,3874,2.05
11517805,0.4448,4.53,3746,8.02
11519779,0.5268,4.56,3958,3.82
11546374,0.4387,4.49,3730,7.46
11550910,0.4858,4.59,3853,4.27
11551500,0.5084,4.57,3911,4.98
11558671,0.417,4.48,3672,4.87
11558721,0.3704,4.17,3545,6.77
11559839,0.4252,4.35,3694,2.96
11568545,0.528,4.61,3961,5.55
11600744,0.4331,4.57,3715,2.48
11602515,0.4121,4.31,3659,4.64
11602629,0.3973,4.33,3619,3.13
11617074,0.5217,4.69,3945,1.4
11623002,0.5193,4.4,3939,5.48
11651634,0.4066,4.51,3644,5.75
11652051,0.4661,4.35,3802,7.01
11655859,0.4924,4.39,3870,8.42
11657256,0.3704,4.13,3545,10.7
11669352,0.4677,4.55,3806,2.01
11700807,0.4218,4.44,3685,2.81
11701376,0.4184,4.28,3676,7.0
11701420,0.4448,4.5,3746,3.87
11708484,0.4121,4.56,3659,2.55
11713042,0.4715,4.57,3816,2.42
11713884,0.4839,4.57,3848,9.37
11717254,0.4399,4.38,3733,4.77
11751992,0.4173,4.57,3673,9.22
11752906,0.5241,4.57,3951,11.12
11755212,0.4444,4.63,3745,4.04
11768142,0.4406,4.51,3735,3.88
11775689,0.4452,4.68,3747,8.74
11810501,0.5307,4.47,3968,6.84
11820505,0.4353,4.53,3721,3.53
11853404,0.541,4.67,3994,3.71
11854219,0.4448,4.65,3746,5.08
11856056,0.5017,4.59,3894,5.13
11859659,0.5072,4.63,3908,3.01
11862267,0.4121,4.36,3659,4.69
11869690,0.4943,4.55,3875,1.39
11869791,0.5347,4.6,3978,2.45
11871698,0.4773,4.58,3831,8.36
11873696,0.4077,4.62,3647,1.96
11903656,0.4293,4.7,3705,5.58
11925804,0.0,-inf,0,7.02
11960971,0.4088,4.66,3650,5.04
12003895,0.3845,4.23,3584,4.48
12006463,0.365,4.11,3530,2.26
12007066,0.4196,4.49,3679,4.31
12011635,0.4777,4.5,3832,2.78
12012281,0.4301,4.44,3707,4.58
12013242,0.4173,4.6,3673,8.86
12013322,0.4846,4.65,3850,8.94
12018926,0.4448,4.63,3746,5.4
12055805,0.4391,4.59,3731,4.05
12062354,0.4893,4.7,3862,6.22
12104915,0.5331,4.59,3974,9.15
12110941,0.5201,4.7,3941,4.76
12111492,0.5205,4.71,3942,5.7
12116009,0.4854,4.59,3852,15.83
12120764,0.5154,4.8,3929,7.29
12121403,0.4854,4.54,3852,4.02
12154913,0.4092,4.57,3651,4.59
12157134,0.4103,4.52,3654,12.55
12204572,0.4842,4.58,3849,2.26
12204700,0.5201,4.54,3941,3.48
12204886,0.543,4.57,3999,3.5
12208128,0.5315,4.68,3970,3.86
12217622,0.4881,4.72,3859,4.05
12218211,0.5091,4.63,3913,5.11
12218539,0.5021,4.67,3895,2.17
12218994,0.4132,4.45,3662,3.68
12251446,0.4229,4.29,3688,1.98
12251483,0.4211,4.22,3683,4.39
12252040,0.4669,4.51,3804,3.21
12256580,0.4746,4.53,3824,5.8
12257167,0.4429,4.59,3741,3.04
12257256,0.4731,4.43,3820,4.4
12305237,0.3622,4.1,3522,6.57
12306384,0.4229,4.21,3688,8.45
12314163,0.4301,4.7,3707,5.9
12316768,0.4577,4.65,3780,4.16
12350962,0.4924,4.58,3870,4.63
12352520,0.5111,4.88,3918,5.21
12354053,0.4497,4.63,3759,7.46
12366450,0.3904,4.26,3600,4.86
12366989,0.4018,4.54,3631,8.1
12405321,0.4688,4.84,3809,7.06
12418737,0.4885,4.76,3860,4.05
12456136,0.4181,4.44,3675,3.07
12470376,0.4731,4.46,3820,5.08
12505250,0.4181,4.56,3675,6.2
12505793,0.4955,4.62,3878,10.28
12506640,0.3766,4.12,3562,5.15
12506985,0.4916,4.66,3868,5.93
12508767,0.3558,4.03,3504,8.28
12509131,0.5041,4.53,3900,4.9
12552699,0.4084,4.38,3649,7.23
12552869,0.4854,4.56,3852,5.0
12598901,0.4222,4.52,3686,3.91
12600640,0.5119,4.62,3920,2.82
12601861,0.5186,4.75,3937,5.59
12646508,0.4673,4.61,3805,6.2
12734617,0.5135,4.58,3924,4.75

